Elliptic modular graph forms II: Iterated integrals

Elliptic modular graph forms (eMGFs) are non-holomorphic modular forms depending on a modular parameter $\tau$ of a torus and marked points $z$ thereon. Traditionally, eMGFs are constructed from nested lattice sums over the discrete momenta on the worldsheet torus in closed-string genus-one amplitudes. In this work, we develop methods to translate the lattice-sum realization of eMGFs into iterated integrals over modular parameters $\tau$ of the torus with particular focus on cases with one marked point. Such iterated-integral representations manifest algebraic and differential relations among eMGFs and their degeneration limit $\tau \rightarrow i\infty$. From a mathematical point of view, our results yield concrete realizations of single-valued elliptic polylogarithms at arbitrary depth in terms of meromorphic iterated integrals over modular forms and their complex conjugates. The basis dimensions of eMGFs at fixed modular and transcendental weights are derived from a simple counting of iterated integrals and a generalization of Tsunogai's derivation algebra.

==> anc/3ptRepresentation.txt <==
MPep3[0, any_] := {-1/2 (s02 + s12 + s23) D[D[any[[1]], eta2], 
        eta2] - 1/2 (s03 + s13 + s23) D[D[any[[1]], eta3], eta3] + 
      s23 D[D[any[[1]], eta2], eta3] - 
      2 Pi I bareta2 D[any[[1]], eta2] - 
      2 Pi I bareta3 D[any[[1]], eta3], -1/2 (s02 + s12 + s23) D[
        D[any[[2]], eta2], eta2] - 
      1/2 (s03 + s13 + s23) D[D[any[[2]], eta3], eta3] + 
      s23 D[D[any[[2]], eta2], eta3] - 
      2 Pi I bareta2 D[any[[2]], eta2] - 
      2 Pi I bareta3 D[any[[2]], eta3], -1/2 (s02 + s12 + s23) D[
        D[any[[3]], eta2], eta2] - 
      1/2 (s03 + s13 + s23) D[D[any[[3]], eta3], eta3] + 
      s23 D[D[any[[3]], eta2], eta3] - 
      2 Pi I bareta2 D[any[[3]], eta2] - 
      2 Pi I bareta3 D[any[[3]], eta3], -1/2 (s02 + s12 + s23) D[
        D[any[[4]], eta2], eta2] - 
      1/2 (s03 + s13 + s23) D[D[any[[4]], eta3], eta3] + 
      s23 D[D[any[[4]], eta2], eta3] - 
      2 Pi I bareta2 D[any[[4]], eta2] - 
      2 Pi I bareta3 D[any[[4]], eta3], -1/2 (s02 + s12 + s23) D[
        D[any[[5]], eta2], eta2] - 
      1/2 (s03 + s13 + s23) D[D[any[[5]], eta3], eta3] + 
      s23 D[D[any[[5]], eta2], eta3] - 
      2 Pi I bareta2 D[any[[5]], eta2] - 
      2 Pi I bareta3 D[any[[5]], eta3], -1/2 (s02 + s12 + s23) D[
        D[any[[6]], eta2], eta2] - 
      1/2 (s03 + s13 + s23) D[D[any[[6]], eta3], eta3] + 
      s23 D[D[any[[6]], eta2], eta3] - 
      2 Pi I bareta2 D[any[[6]], eta2] - 
      2 Pi I bareta3 D[any[[6]], eta3]} + {s12 /eta23^2 any[[
        1]] + (s13 + s23)/eta3^2 any[[1]] + 
      s13 (1/eta3^2 - 1/eta23^2) any[[2]] + s03/eta3^2 any[[3]] - 
      s03/eta23^2 any[[5]] + s02/eta23^2 any[[6]], 
     s12 (1/eta2^2 - 1/eta23^2) any[[1]] + 
      s13/eta23^2 any[[2]] + (s12 + s23)/eta2^2 any[[2]] + 
      s02/eta2^2 any[[4]] + s03/eta23^2 any[[5]] - 
      s02/eta23^2 any[[6]], (s13 + s23)/eta3^2 any[[1]] + 
      s13/eta3^2 any[[2]] + s12/eta2^2 any[[3]] + 
      s03/eta3^2 any[[3]] + (s02 + s23)/eta2^2 any[[5]] + 
      s02/eta2^2 any[[6]], 
     s12/eta2^2 any[[1]] + (s12 + s23)/eta2^2 any[[2]] + 
      s13/eta3^2 any[[4]] + s02/eta2^2 any[[4]] + 
      s03/eta3^2 any[[5]] + (s03 + s23)/eta3^2 any[[6]], -s12/
        eta23^2 any[[1]] + s13/eta23^2 any[[2]] + 
      s12/eta2^2 any[[3]] + 
      s03/eta23^2 any[[5]] + (s02 + s23)/eta2^2 any[[5]] + 
      s02 (1/eta2^2 - 1/eta23^2) any[[6]], 
     s12/eta23^2 any[[1]] - s13/eta23^2 any[[2]] + 
      s13/eta3^2 any[[4]] + s03 (1/eta3^2 - 1/eta23^2) any[[5]] + 
      s02/eta23^2 any[[6]] + (s03 + s23)/eta3^2 any[[
        6]]} /. {eta23 -> eta2 + eta3};

MPeps3[k_, 
   any_] := {s12 eta23^(k - 2) any[[
       1]] + (s13 + s23) eta3^(k - 2) any[[1]] + 
     s13 (eta3^(k - 2) - eta23^(k - 2)) any[[2]], 
    s12 (eta2^(k - 2) - eta23^(k - 2)) any[[1]] + 
     s13 eta23^(k - 2) any[[2]] + (s12 + s23) eta2^(k - 2) any[[
       2]], (s12 eta2^(k - 2) + s03 eta3^(k - 2)) any[[
      3]], (s13 eta3^(k - 2) + s02 eta2^(k - 2)) any[[4]], 
    s03 eta23^(k - 2) any[[5]] + (s02 + s23) eta2^(k - 2) any[[5]] + 
     s02 (eta2^(k - 2) - eta23^(k - 2)) any[[6]] , 
    s03 (eta3^(k - 2) - eta23^(k - 2)) any[[5]] + 
     s02 eta23^(k - 2) any[[6]] + (s03 + s23) eta3^(k - 2) any[[
       6]]} /. {eta23 -> eta2 + eta3};

MPepp3[k_, any_] := If[k == 0,
   MPep3[0, any],
   If[k > 3 && (-1)^k == 1,
    MPeps3[k, any],
    0]];

MPxzero3[any_] := {-s02 D[any[[1]], eta2] - 
      s03 D[any[[1]], eta3], -s02 D[any[[2]], eta2] - 
      s03 D[any[[2]], eta3], -(s02 + s23) D[any[[3]], 
        eta2] + (s13 + s23) D[any[[3]], eta3], -(s03 + s23) D[
        any[[4]], eta3] + (s12 + s23) D[any[[4]], eta2], 
     s12 D[any[[5]], eta2] + s13 D[any[[5]], eta3], 
     s12 D[any[[6]], eta2] + 
      s13 D[any[[6]], eta3]} + {-s03/eta3 any[[3]] + 
      s03/eta23 any[[5]] - s02/eta23 any[[6]], -s02/eta2 any[[4]] - 
      s03/eta23 any[[5]] + 
      s02/eta23 any[[6]], (s13 + s23)/eta3 any[[1]] + 
      s13/eta3 any[[2]] - (s02 + s23)/eta2 any[[5]] - 
      s02/eta2 any[[6]], 
     s12/eta2 any[[1]] + (s12 + s23)/eta2 any[[2]] - 
      s03/eta3 any[[5]] - (s03 + s23)/eta3 any[[6]], -s12/eta23 any[[
        1]] + s13/eta23 any[[2]] + s12/eta2 any[[3]], 
     s12/eta23 any[[1]] - s13/eta23 any[[2]] + 
      s13/eta3 any[[4]]} /. {eta23 -> eta2 + eta3};

MPxone3[any_] := {{ -s02 - s03, 0, s03, 0, -s03, s02}, {0, -s02 - s03,
       0, s02, s03, -s02}, {s13 + s23, s13, -s02 - s13 - s23, 0, 
      s02 + s23, s02}, {s12, s12 + s23, 0, -s03 - s12 - s23, s03, 
      s03 + s23}, {-s12, s13, s12, 0, -s12 - s13, 0}, {s12, -s13, 0, 
      s13, 0, -s12 - s13}}.{any[[1]], any[[2]], any[[3]], any[[4]], 
     any[[5]], any[[6]]} /. {eta23 -> eta2 + eta3};

MPxhigh3[k_, 
   any_] := {s03 (-eta3)^(k - 1) any[[3]] - 
     s03 (-eta23)^(k - 1) any[[5]] + s02 (-eta23)^(k - 1) any[[6]], 
    s02 (-eta2)^(k - 1) any[[4]] + s03 (-eta23)^(k - 1) any[[5]] - 
     s02 (-eta23)^(k - 1) any[[6]], (s13 + s23) eta3^(k - 1) any[[
       1]] + s13 eta3^(k - 1) any[[
       2]] + (s02 + s23) (-eta2)^(k - 1) any[[5]] + 
     s02 (-eta2)^(k - 1) any[[6]], 
    s12 eta2^(k - 1) any[[1]] + (s12 + s23) eta2^(k - 1) any[[2]] + 
     s03 (-eta3)^(k - 1) any[[5]] + (s03 + s23) (-eta3)^(k - 1) any[[
       6]], -s12 eta23^(k - 1) any[[1]] + s13 eta23^(k - 1) any[[2]] +
      s12 eta2^(k - 1) any[[3]], 
    s12 eta23^(k - 1) any[[1]] - s13 eta23^(k - 1) any[[2]] + 
     s13 eta3^(k - 1) any[[4]]} /. {eta23 -> eta2 + eta3};

MPxx3[k_, any_] := 
  If[k == 0, MPxzero3[any], 
   If[k == 1, MPxone3[any], MPxhigh3[k, any]]];

MP\[Epsilon][j_, 0, acton_] := 
  MP\[Epsilon][j, 0, acton] = 
   MPepp3[j, acton] /. {s123 -> s12 + s13 + s23, 
      s023 -> s02 + s03 + s23} // Together;
MPb[j_, 0, acton_] := 
  MPb[j, 0, acton] = 
   MPxx3[j - 1, acton] /. {s123 -> s12 + s13 + s23, 
      s023 -> s02 + s03 + s23} // Together;
MP\[Epsilon][j_, k_, acton_] /; k > 0 := 
  MP\[Epsilon][j, k, acton] = 
   MP\[Epsilon][0, 0, MP\[Epsilon][j, k - 1, acton]] - 
     MP\[Epsilon][j, k - 1, MP\[Epsilon][0, 0, acton]]// Together;
MPb[j_, k_, acton_] /; k > 0 := 
  MPb[j, k, acton] = 
   MP\[Epsilon][0, 0, MPb[j, k - 1, acton]] - 
     MPb[j, k - 1, MP\[Epsilon][0, 0, acton]]//
     Together;

==> anc/AllRelations.txt <==
{com[Subscript[b, 2], Subscript[b, 4]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 2], Subscript[b, 4][1]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 4][1]] == 0, 
 com[Subscript[b, 2], Subscript[b, 4][2]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 4]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] == 0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]])/
    2 - 10*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3]]] + 
   com[Subscript[b, 3], Subscript[b, 5][1]] + 
   3*com[Subscript[b, 4], Subscript[b, 4][1]] + 
   (3*com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]])/2 + 
   3*com[Subscript[b, 5], Subscript[b, 3][1]] + 
   (3*com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]])/2 == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 6][1]] - 
   20*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3]]] + 
   6*com[Subscript[b, 4], Subscript[b, 4][1]] + 
   2*com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]] + 
   8*com[Subscript[b, 5], Subscript[b, 3][1]] + 
   4*com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] + 
   com[Subscript[b, 2], Subscript[b, 6][1]] + 
   20*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3]]] - 
   6*com[Subscript[b, 4], Subscript[b, 4][1]] - 
   2*com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]] - 
   8*com[Subscript[b, 5], Subscript[b, 3][1]] - 
   4*com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] == 
  0, -20*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   com[Subscript[b, 4], Subscript[\[Epsilon], 4][2]] - 
   com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]] - 
   com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]] == 0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]])/
    2 + 40*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   20*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   com[Subscript[b, 3], Subscript[b, 5][2]] + 
   3*com[Subscript[b, 4], Subscript[b, 4][2]] + 
   3*com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]] - 
   2*com[Subscript[b, 3][1], Subscript[b, 5][1]] + 
   (3*com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]])/2 == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   60*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 6][2]] - 
   40*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   6*com[Subscript[b, 4], Subscript[b, 4][2]] + 
   6*com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]] - 
   8*com[Subscript[b, 3][1], Subscript[b, 5][1]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 60*com[Subscript[b, 2], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + com[Subscript[b, 2], Subscript[b, 6][2]] + 
   40*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   6*com[Subscript[b, 4], Subscript[b, 4][2]] - 
   6*com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]] + 
   8*com[Subscript[b, 3][1], Subscript[b, 5][1]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] == 
  0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]])/
    2 + com[Subscript[b, 3], Subscript[b, 5][3]] - 
   20*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   com[Subscript[b, 3][1], Subscript[b, 5][2]] + 
   3*com[Subscript[b, 4][1], Subscript[b, 4][2]] + 
   (3*com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][2]])/2 - 
   (3*com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][1]])/2 == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 6][3]] - 
   40*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   8*com[Subscript[b, 3][1], Subscript[b, 5][2]] + 
   6*com[Subscript[b, 4][1], Subscript[b, 4][2]] - 
   6*com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][1]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 2], Subscript[b, 6][3]] + 
   40*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   8*com[Subscript[b, 3][1], Subscript[b, 5][2]] - 
   6*com[Subscript[b, 4][1], Subscript[b, 4][2]] + 
   6*com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][1]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 4]]] + 
   com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 5]]] + 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]] + 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] == 0, 
 4*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]] + 
   2*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] + 
   (25*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]])/
    2 + com[Subscript[b, 4], Subscript[b, 5][1]] + 
   2*com[Subscript[b, 5], Subscript[b, 4][1]] + 
   com[Subscript[b, 5], Subscript[\[Epsilon], 4][1]]/2 + 
   com[Subscript[b, 6], Subscript[b, 3][1]] + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 5][1]]/2 - 
   com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]]/2 == 0, 
 12*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]] + 
   (32*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    3 + (25*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 
        4]]])/3 + com[Subscript[b, 3], Subscript[\[Epsilon], 6][1]] + 
   2*com[Subscript[b, 5], Subscript[b, 4][1]] + 
   4*com[Subscript[b, 6], Subscript[b, 3][1]] + 
   (2*com[Subscript[\[Epsilon], 4], Subscript[b, 5][1]])/3 + 
   2*com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]] == 0, 
 2*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]] + 
   (10*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    3 - (25*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 
        4]]])/3 + com[Subscript[b, 3], Subscript[b, 6][1]] - 
   2*com[Subscript[b, 5], Subscript[b, 4][1]] - 
   (2*com[Subscript[\[Epsilon], 4], Subscript[b, 5][1]])/3 + 
   2*com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]] == 0, 
 -14*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]] - 
   14*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] + 
   com[Subscript[b, 2], Subscript[b, 7][1]] - 
   5*com[Subscript[b, 6], Subscript[b, 3][1]] - 
   5*com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] == 
  0, com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] - 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], Subscript[b, 3][1]]] == 
  0, -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 2], com[Subscript[b, 3], 
     Subscript[b, 4][1]]] + com[Subscript[b, 2], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[b, 3][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 2], com[Subscript[b, 2], 
     Subscript[b, 5][1]]] - 3*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[b, 3][1]]] - 3*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] == 0, 
 -55*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 
   (35*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/3 + 20*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] - 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 - 20*com[Subscript[b, 3], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + com[Subscript[b, 5], Subscript[\[Epsilon], 4][
     2]] + (10*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/3 - com[Subscript[\[Epsilon], 4], 
     Subscript[b, 5][2]]/3 - 
   (2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][1]])/3 == 0, 
 (95*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/2 - 
   (47*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/6 - (41*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/2 + 
   (40*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + 10*com[Subscript[b, 3], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] - 12*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   com[Subscript[b, 4], Subscript[b, 5][2]] + 
   2*com[Subscript[b, 5], Subscript[b, 4][2]] - 
   (7*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/6 + 
   (2*com[Subscript[\[Epsilon], 4], Subscript[b, 5][2]])/3 - 
   com[Subscript[b, 3][1], Subscript[b, 6][1]] + 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]/2 - 
   com[Subscript[b, 4][1], Subscript[b, 5][1]] + 
   com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][1]]/3 == 0, 
 60*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - 
   (4*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/3 - 7*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 
   (25*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + com[Subscript[b, 3], Subscript[\[Epsilon], 6][2]] - 
   36*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 5], Subscript[b, 4][2]] - 
   (83*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/3 + 
   (2*com[Subscript[\[Epsilon], 4], Subscript[b, 5][2]])/3 - 
   4*com[Subscript[b, 3][1], Subscript[b, 6][1]] - 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]] - 
   2*com[Subscript[b, 4][1], Subscript[b, 5][1]] - 
   (2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][1]])/3 == 0, 
 10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 
   (4*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/3 + 7*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] - 
   (25*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + com[Subscript[b, 3], Subscript[b, 6][2]] - 
   6*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   2*com[Subscript[b, 5], Subscript[b, 4][2]] - 
   (43*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/3 - 
   (2*com[Subscript[\[Epsilon], 4], Subscript[b, 5][2]])/3 + 
   com[Subscript[b, 3][1], Subscript[b, 6][1]] - 
   2*com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]] + 
   2*com[Subscript[b, 4][1], Subscript[b, 5][1]] + 
   (2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][1]])/3 == 0, 
 -70*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 2], Subscript[b, 7][2]] + 
   42*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   42*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[b, 3][1]]] + 5*com[Subscript[b, 3][1], Subscript[b, 6][1]] + 
   5*com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      1]]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] == 
  0, -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   3*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] == 0, 
 165*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 35*com[Subscript[b, 2], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   35*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 5*com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[\[Epsilon], 4], 
    Subscript[b, 5][3]] - 5*com[Subscript[b, 3][1], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   60*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][2]] + 
   com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][1]] == 0, 
 (-125*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[b, 3][1]]]])/2 + 
   (31*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/2 + 12*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 
   (19*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]])/2 + 10*com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 4], 
    Subscript[b, 5][3]] + 
   (55*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/2 - 30*com[Subscript[b, 3][1], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] - com[Subscript[b, 3][1], Subscript[b, 6][2]] + 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][2]]/2 - 
   3*com[Subscript[b, 4][2], Subscript[b, 5][1]] + 
   com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][2]] - 
   com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][1]] == 0, 
 -50*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 22*com[Subscript[b, 2], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   36*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 5*com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 6][3]] + 20*com[Subscript[b, 3][1], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   40*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   4*com[Subscript[b, 3][1], Subscript[b, 6][2]] - 
   2*com[Subscript[b, 4][1], Subscript[b, 5][2]] - 
   4*com[Subscript[b, 4][2], Subscript[b, 5][1]] - 
   2*com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][1]] == 0, 
 120*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 22*com[Subscript[b, 2], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   32*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 5*com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3], 
    Subscript[b, 6][3]] - 20*com[Subscript[b, 3][1], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   40*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 3][1], Subscript[b, 6][2]] - 
   2*com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][2]] + 
   2*com[Subscript[b, 4][1], Subscript[b, 5][2]] + 
   4*com[Subscript[b, 4][2], Subscript[b, 5][1]] + 
   2*com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][1]] == 0, 
 -70*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 42*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   42*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + com[Subscript[b, 2], Subscript[b, 7][3]] + 
   5*com[Subscript[b, 3][1], Subscript[b, 6][2]] + 
   5*com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][2]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 -12*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   6*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - (75*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/2 + com[Subscript[b, 3][1], 
    Subscript[b, 6][3]] - com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
      3]]/2 - com[Subscript[b, 4][1], Subscript[b, 5][3]] + 
   3*com[Subscript[b, 4][2], Subscript[b, 5][2]] + 
   com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][1]] == 0, 
 -12*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   8*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 3], Subscript[\[Epsilon], 6][4]] - 
   125*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][3]] - 
   6*com[Subscript[b, 4][1], Subscript[b, 5][3]] + 
   6*com[Subscript[b, 4][2], Subscript[b, 5][2]] - 
   2*com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][2]] + 
   2*com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][1]] == 0, 
 42*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   28*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 3], Subscript[b, 6][4]] + 
   (175*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/2 - com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][3]]/2 + 
   5*com[Subscript[b, 4][1], Subscript[b, 5][3]] - 
   3*com[Subscript[b, 4][2], Subscript[b, 5][2]] + 
   2*com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][2]] - 
   com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][1]] == 0, 
 18*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   12*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 2], Subscript[b, 7][4]] + 
   (375*com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/2 + (15*com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][3]])/
    2 + 5*com[Subscript[b, 4][1], Subscript[b, 5][3]] - 
   15*com[Subscript[b, 4][2], Subscript[b, 5][2]] - 
   5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][1]] == 0, 
 com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 4]]] + 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 5]]] + 
   com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]] + 
   com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 6]]] - 
   2*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]] - 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 6]]] + 
   2*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]] + 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4]]] == 0, 
 (40*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]])/3 + 
   (46*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]])/3 + 
   (64*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    3 + 19*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4]]] + com[Subscript[b, 4], 
    Subscript[\[Epsilon], 6][1]] + 
   (4*com[Subscript[b, 5], Subscript[b, 5][1]])/3 + 
   4*com[Subscript[b, 6], Subscript[b, 4][1]] + 
   4*com[Subscript[b, 7], Subscript[b, 3][1]] + 
   (23*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/2 + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]]/2 + 
   com[Subscript[\[Epsilon], 6], Subscript[b, 4][1]] == 0, 
 (70*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]])/9 + 
   (70*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]])/9 + 
   (196*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    9 + 21*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4]]] + com[Subscript[b, 4], Subscript[b, 6][1]] + 
   (28*com[Subscript[b, 5], Subscript[b, 5][1]])/9 + 
   (10*com[Subscript[b, 6], Subscript[b, 4][1]])/3 + 
   (2*com[Subscript[b, 6], Subscript[\[Epsilon], 4][1]])/3 + 
   (4*com[Subscript[b, 7], Subscript[b, 3][1]])/3 + 
   (7*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/2 + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]]/2 - 
   com[Subscript[\[Epsilon], 6], Subscript[b, 4][1]]/3 == 0, 
 (-80*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]])/9 - 
   (71*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]])/9 - 
   (296*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    9 + com[Subscript[b, 3], Subscript[b, 7][1]] - 
   (65*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]])/
    2 - (50*com[Subscript[b, 5], Subscript[b, 5][1]])/9 - 
   (20*com[Subscript[b, 6], Subscript[b, 4][1]])/3 - 
   (5*com[Subscript[b, 6], Subscript[\[Epsilon], 4][1]])/6 - 
   (5*com[Subscript[b, 7], Subscript[b, 3][1]])/3 - 
   (5*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/4 - 
   (5*com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]])/4 + 
   (5*com[Subscript[\[Epsilon], 6], Subscript[b, 4][1]])/3 == 0, 
 (10*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]])/3 + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 8][1]] + 
   (22*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]])/3 - 
   (68*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    3 - 25*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4]]] - 
   (20*com[Subscript[b, 5], Subscript[b, 5][1]])/3 - 
   5*com[Subscript[b, 6], Subscript[b, 4][1]] - 
   com[Subscript[b, 6], Subscript[\[Epsilon], 4][1]] + 
   4*com[Subscript[b, 7], Subscript[b, 3][1]] + 
   (25*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/2 - 
   (3*com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]])/2 + 
   5*com[Subscript[\[Epsilon], 6], Subscript[b, 4][1]] == 0, 
 (-10*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]])/3 + 
   com[Subscript[b, 2], Subscript[b, 8][1]] - 
   (22*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]])/3 + 
   (68*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    3 + 25*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4]]] + 
   (20*com[Subscript[b, 5], Subscript[b, 5][1]])/3 + 
   5*com[Subscript[b, 6], Subscript[b, 4][1]] + 
   com[Subscript[b, 6], Subscript[\[Epsilon], 4][1]] - 
   4*com[Subscript[b, 7], Subscript[b, 3][1]] - 
   (25*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/2 + 
   (3*com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]])/2 - 
   5*com[Subscript[\[Epsilon], 6], Subscript[b, 4][1]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4]]]] + com[Subscript[b, 2], com[Subscript[b, 2], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4]]]] == 0, 
 com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] == 
  0, -5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 3], com[Subscript[b, 3], 
     Subscript[b, 4][1]]] + com[Subscript[b, 3], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 3], com[Subscript[b, 2], 
     Subscript[b, 5][1]]] - 3*com[Subscript[b, 3], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] - 3*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] - 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], Subscript[b, 3][1]]] == 
  0, com[Subscript[b, 2], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
      1]]] + com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
     Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 4], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] + 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/2 - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 2], com[Subscript[b, 3], 
     Subscript[b, 5][1]]] - 
   (3*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/2 - 
   (3*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/2 - 
   3*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] - 
   (3*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/2 + 3*com[Subscript[b, 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 3*com[Subscript[b, 5], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   (3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/2 + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][1]]] - 
   20*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - 2*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   2*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - 
   8*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   8*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] - 4*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   8*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   8*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   4*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] + 
   8*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[b, 6][1]]] + 
   20*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 2*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] + 
   2*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] + 
   8*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   8*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 4*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   8*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   8*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   4*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   8*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] == 0, 
 60*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] - 
   180*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 9*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   (27*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/2 + 
   20*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 40*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 9*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   18*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   com[Subscript[b, 6], Subscript[\[Epsilon], 4][2]] + 
   9*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] + 
   (16*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/3 - com[Subscript[\[Epsilon], 4], 
     Subscript[b, 6][2]]/6 - com[Subscript[b, 6][1], 
     Subscript[\[Epsilon], 4][1]]/2 == 0, 
 (-105*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/2 + 
   (201*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/2 + 
   (3*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/2 + 
   (21*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/2 + 
   (3*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 - (9*com[Subscript[b, 3], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/5 - 
   (84*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/5 + 
   (39*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/2 + (39*com[Subscript[b, 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/5 - 
   19*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   com[Subscript[b, 5], Subscript[b, 5][2]] + 
   3*com[Subscript[b, 6], Subscript[b, 4][2]] + 
   (33*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/4 + 
   (44*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/5 + com[Subscript[\[Epsilon], 4], 
     Subscript[b, 6][2]]/4 + 
   (3*com[Subscript[\[Epsilon], 6], Subscript[b, 4][2]])/2 - 
   (6*com[Subscript[b, 3][1], Subscript[b, 7][1]])/5 - 
   (3*com[Subscript[b, 4][1], Subscript[b, 6][1]])/4 + 
   (3*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][1]])/4 == 0, 
 -30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   76*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - com[Subscript[b, 2], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   (11*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/2 + 
   4*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - (28*com[Subscript[b, 3], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/5 + 
   (12*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/5 + 
   13*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - (242*com[Subscript[b, 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/5 + com[Subscript[b, 4], 
    Subscript[\[Epsilon], 6][2]] - 
   28*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   13*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   (656*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/15 + com[Subscript[\[Epsilon], 4], 
     Subscript[b, 6][2]]/6 - com[Subscript[\[Epsilon], 6], 
    Subscript[b, 4][2]] - (12*com[Subscript[b, 3][1], Subscript[b, 7][1]])/
    5 - 3*com[Subscript[b, 4][1], Subscript[b, 6][1]] - 
   com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][1]] - 
   com[Subscript[b, 6][1], Subscript[\[Epsilon], 4][1]]/2 == 0, 
 65*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] - 
   76*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - 20*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   (31*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/2 - 
   4*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + (28*com[Subscript[b, 3], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/5 - 
   (12*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/5 - 
   34*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - (178*com[Subscript[b, 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/5 + com[Subscript[b, 4], Subscript[b, 6][2]] + 
   28*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   6*com[Subscript[b, 6], Subscript[b, 4][2]] - 
   34*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   (604*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/15 - com[Subscript[\[Epsilon], 4], 
     Subscript[b, 6][2]]/6 - 5*com[Subscript[\[Epsilon], 6], 
     Subscript[b, 4][2]] + (12*com[Subscript[b, 3][1], Subscript[b, 7][1]])/
    5 - 2*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][1]] + 
   com[Subscript[b, 6][1], Subscript[\[Epsilon], 4][1]]/2 == 0, 
 -175*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   280*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 35*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] + 
   35*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - 
   14*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   14*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + com[Subscript[b, 3], Subscript[b, 7][2]] + 
   70*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 56*com[Subscript[b, 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] - 70*com[Subscript[b, 5], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   10*com[Subscript[b, 6], Subscript[b, 4][2]] + 
   70*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] + 
   56*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 10*com[Subscript[\[Epsilon], 6], 
     Subscript[b, 4][2]] - 4*com[Subscript[b, 3][1], Subscript[b, 7][1]] + 
   (5*com[Subscript[b, 4][1], Subscript[b, 6][1]])/2 + 
   (5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][1]])/2 == 0, 
 -315*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   560*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 49*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] + 
   49*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 8][2]] - 
   28*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   28*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 119*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   28*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   140*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   15*com[Subscript[b, 6], Subscript[b, 4][2]] + 
   119*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] + 
   28*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 15*com[Subscript[\[Epsilon], 6], 
     Subscript[b, 4][2]] - 12*com[Subscript[b, 3][1], Subscript[b, 7][1]] == 
  0, 315*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] - 
   560*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - 49*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   49*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 2], 
    Subscript[b, 8][2]] + 28*com[Subscript[b, 3], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] + 28*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] - 
   119*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 28*com[Subscript[b, 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 140*com[Subscript[b, 5], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   15*com[Subscript[b, 6], Subscript[b, 4][2]] - 
   119*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   28*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] - 15*com[Subscript[\[Epsilon], 6], 
     Subscript[b, 4][2]] + 12*com[Subscript[b, 3][1], Subscript[b, 7][1]] == 
  0, com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]]] == 0, 
 com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 10*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 3], Subscript[b, 4][1]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 10*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] == 0, 
 com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] == 
  0, -5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] == 0, 
 5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   3*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      1]]] - com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 20*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 4][1], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 -20*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
     Subscript[\[Epsilon], 4][2]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4][1], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   40*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 20*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5][2]]] - 
   2*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/2 + (3*com[Subscript[\[Epsilon], 4][1], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]])/2 == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   60*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][2]]] - 
   40*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 8*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   6*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   60*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[b, 6][2]]] + 
   40*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 8*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   6*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 -360*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   540*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3240*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   135*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   540*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 120*com[Subscript[b, 3], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   108*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   152*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 108*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - 
   108*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[\[Epsilon], 4], 
    Subscript[b, 6][3]] - 260*com[Subscript[b, 3][1], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] - 
   216*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   456*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 54*com[Subscript[b, 4][1], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[b, 6][1], Subscript[\[Epsilon], 4][2]] + 
   2*com[Subscript[b, 6][2], Subscript[\[Epsilon], 4][1]] + 
   54*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (75*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (259*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 3][1]]]])/2 - 
   341*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 
   (99*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/4 + 
   19*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 3][1]]]] + 
   (63*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/2 + 21*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 
   (57*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]])/2 + 48*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 5], 
    Subscript[b, 5][3]] + (147*com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]])/4 + 
   (135*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 - (102*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/5 + 
   (123*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/5 - 
   (6*com[Subscript[b, 3][1], Subscript[b, 7][2]])/5 + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - (3*com[Subscript[b, 4][1], Subscript[b, 6][2]])/4 + 
   (3*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][2]])/4 - 
   (15*com[Subscript[b, 4][2], Subscript[b, 6][1]])/4 - 
   (3*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][1]])/4 + 
   com[Subscript[b, 5][1], Subscript[b, 5][2]] + 
   (3*com[Subscript[b, 6][1], Subscript[\[Epsilon], 4][2]])/4 - 
   (3*com[Subscript[b, 6][2], Subscript[\[Epsilon], 4][1]])/4 - 
   (33*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/4 == 0, 
 30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   136*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 592*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   27*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] + 
   28*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   192*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 24*com[Subscript[b, 3], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   72*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   20*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 30*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 4], 
    Subscript[\[Epsilon], 6][3]] + 30*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] + 
   52*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + (216*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/5 + 
   (456*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/5 - 
   (12*com[Subscript[b, 3][1], Subscript[b, 7][2]])/5 + 
   6*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[b, 4][1], Subscript[b, 6][2]] - 
   3*com[Subscript[b, 4][2], Subscript[b, 6][1]] - 
   com[Subscript[b, 6][2], Subscript[\[Epsilon], 4][1]] + 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   704*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 248*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   27*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   28*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   228*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 24*com[Subscript[b, 3], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   12*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   64*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 72*com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 4], 
    Subscript[b, 6][3]] - 72*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   52*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + (624*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/5 + 
   (384*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/5 + 
   (12*com[Subscript[b, 3][1], Subscript[b, 7][2]])/5 + 
   15*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + com[Subscript[b, 4][1], Subscript[b, 6][2]] - 
   2*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][2]] + 
   6*com[Subscript[b, 4][2], Subscript[b, 6][1]] + 
   3*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][1]] + 
   com[Subscript[b, 6][2], Subscript[\[Epsilon], 4][1]] + 
   15*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -175*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1610*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 1820*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   70*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   630*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 42*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   42*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + com[Subscript[b, 3], Subscript[b, 7][3]] + 
   105*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 105*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - 
   336*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   336*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] - 3*com[Subscript[b, 3][1], Subscript[b, 7][2]] + 
   (5*com[Subscript[b, 4][1], Subscript[b, 6][2]])/2 + 
   (5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][2]])/2 - 
   (15*com[Subscript[b, 4][2], Subscript[b, 6][1]])/2 - 
   (15*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][1]])/2 == 0, 
 -315*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   2380*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 2800*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   140*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 8][3]] - 
   840*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 168*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] + 
   168*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - 
   504*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   504*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] - 12*com[Subscript[b, 3][1], Subscript[b, 7][2]] + 
   21*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 15*com[Subscript[b, 4][2], Subscript[b, 6][1]] - 
   15*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][1]] + 
   21*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 315*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   2380*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 2800*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   140*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   com[Subscript[b, 2], Subscript[b, 8][3]] + 
   840*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 168*com[Subscript[b, 4], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   168*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + 
   504*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   504*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 12*com[Subscript[b, 3][1], Subscript[b, 7][2]] - 
   21*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 15*com[Subscript[b, 4][2], Subscript[b, 6][1]] + 
   15*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][1]] - 
   21*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]]] == 0, 
 com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 3], Subscript[b, 4][2]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      1]]] - com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4][1], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][1], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] - com[Subscript[b, 4][2], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/2 + com[Subscript[b, 2], 
    com[Subscript[b, 3], Subscript[b, 5][3]]] - 
   20*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - com[Subscript[b, 2], 
    com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   (3*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/2 + (3*com[Subscript[b, 4][2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/2 == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][3]]] - 
   40*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 8*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   6*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[b, 6][3]]] + 
   40*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 8*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   6*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (-125*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/4 + 
   (850*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[b, 3][1]]]])/3 - 
   (95*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/6 + 
   (55*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/4 - 
   (35*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]])/2 - 
   (5*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]])/2 - (165*com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   (69*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]])/
    2 - 12*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 3][1], 
    Subscript[b, 7][3]] - 
   (85*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/2 + (5*com[Subscript[b, 4][1], Subscript[b, 6][3]])/8 - 
   (5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][3]])/8 - 
   (5*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/2 + (15*com[Subscript[b, 4][2], Subscript[b, 6][2]])/4 - 
   (5*com[Subscript[b, 5][1], Subscript[b, 5][3]])/3 + 
   (5*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][1]])/8 - 
   (135*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/8 == 0, 
 -360*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   2700*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   81*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   108*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   32*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[\[Epsilon], 4], Subscript[b, 6][4]] - 
   380*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 108*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 348*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] - 
   54*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 54*com[Subscript[b, 4][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 6][2], 
    Subscript[\[Epsilon], 4][2]] + com[Subscript[b, 6][3], 
    Subscript[\[Epsilon], 4][1]] == 0, 
 -45*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   280*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 10*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   30*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   38*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 4], Subscript[\[Epsilon], 6][4]] - 
   122*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 54*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 48*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] - 
   66*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - (3*com[Subscript[b, 4][1], Subscript[b, 6][3]])/2 - 
   com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][3]]/2 + 
   3*com[Subscript[b, 4][2], Subscript[b, 6][2]] - 
   4*com[Subscript[b, 5][1], Subscript[b, 5][3]] - 
   com[Subscript[b, 6][2], Subscript[\[Epsilon], 4][2]] + 
   com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][1]]/2 + 
   (3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/2 == 0, 
 80*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   700*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 10*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   21*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   54*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   46*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 4], Subscript[b, 6][4]] + 
   122*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 30*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 36*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   45*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 4][1], Subscript[b, 6][3]]/2 - 
   com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][3]]/2 + 
   21*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 2*com[Subscript[b, 4][2], Subscript[b, 6][2]] + 
   com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][2]] + 
   4*com[Subscript[b, 5][1], Subscript[b, 5][3]] + 
   com[Subscript[b, 6][2], Subscript[\[Epsilon], 4][2]] - 
   com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][1]]/2 - 
   (3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/2 == 0, 
 (-475*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/2 + 
   (5270*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 + 
   (115*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    3 + (55*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   77*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   47*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 3], Subscript[b, 7][4]] - 
   165*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 225*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 270*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   20*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + (15*com[Subscript[b, 4][1], Subscript[b, 6][3]])/4 + 
   (5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][3]])/4 - 
   5*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + (5*com[Subscript[b, 4][2], Subscript[b, 6][2]])/2 - 
   5*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][2]] - 
   (10*com[Subscript[b, 5][1], Subscript[b, 5][3]])/3 + 
   (5*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][1]])/4 + 
   (285*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/4 == 0, 
 -690*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   5360*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   50*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   144*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 8][4]] - 
   210*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   30*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 990*com[Subscript[b, 3][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   90*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   360*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   321*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + (15*com[Subscript[b, 4][1], Subscript[b, 6][3]])/2 - 
   (15*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][3]])/2 - 
   9*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 30*com[Subscript[b, 4][2], Subscript[b, 6][2]] - 
   15*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][2]] - 
   20*com[Subscript[b, 5][1], Subscript[b, 5][3]] + 
   (15*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][1]])/2 + 
   (15*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/2 == 0, 
 690*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   5360*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   50*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   144*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 2], 
    Subscript[b, 8][4]] + 210*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 30*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   990*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 90*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 360*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   321*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - (15*com[Subscript[b, 4][1], Subscript[b, 6][3]])/2 + 
   (15*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][3]])/2 + 
   9*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 30*com[Subscript[b, 4][2], Subscript[b, 6][2]] + 
   15*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][2]] + 
   20*com[Subscript[b, 5][1], Subscript[b, 5][3]] - 
   (15*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][1]])/2 - 
   (15*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/2 == 0, 
 com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] - com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 6][4]]] - 
   8*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]] - 
   6*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 6][4]]] + 
   8*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]] + 
   6*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (20*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]])/3 + 
   16*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   88*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 4][1], 
    Subscript[b, 6][4]] - com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][
      4]]/3 + 44*com[Subscript[b, 4][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4][2], 
    Subscript[b, 6][3]] + com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][
      3]]/3 + (8*com[Subscript[b, 5][2], Subscript[b, 5][3]])/3 + 
   com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][2]]/3 - 
   com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][1]]/3 - 
   com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 -20*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]] - 
   62*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   152*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3][1], 
    Subscript[b, 7][4]] - 
   (5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][4]])/12 - 
   (145*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/2 + 5*com[Subscript[b, 4][2], Subscript[b, 6][3]] - 
   (5*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][3]])/6 - 
   (10*com[Subscript[b, 5][2], Subscript[b, 5][3]])/3 + 
   (5*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][2]])/12 + 
   (5*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][1]])/6 - 
   (65*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/4 == 0, 
 (100*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]])/3 + 
   com[Subscript[b, 3], Subscript[b, 7][5]] + 
   150*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   120*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   (35*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][4]])/12 - 
   (155*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/2 + 5*com[Subscript[b, 4][2], Subscript[b, 6][3]] - 
   (25*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][3]])/6 - 
   10*com[Subscript[b, 5][2], Subscript[b, 5][3]] - 
   (5*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][2]])/12 + 
   (5*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][1]])/3 + 
   (365*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/4 == 0, 
 -100*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]] + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 8][5]] - 
   240*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   1320*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][4]] - 
   660*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 45*com[Subscript[b, 4][2], Subscript[b, 6][3]] - 
   25*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][3]] - 
   40*com[Subscript[b, 5][2], Subscript[b, 5][3]] + 
   5*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][2]] + 
   10*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][1]] + 
   15*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 100*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 5][3]]] + 
   com[Subscript[b, 2], Subscript[b, 8][5]] + 
   240*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   1320*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   5*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][4]] + 
   660*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 45*com[Subscript[b, 4][2], Subscript[b, 6][3]] + 
   25*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][3]] + 
   40*com[Subscript[b, 5][2], Subscript[b, 5][3]] - 
   5*com[Subscript[b, 6][3], Subscript[\[Epsilon], 4][2]] - 
   10*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][1]] - 
   15*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 5]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 6]]] - 
   2*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]] - 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 6]]] + 
   2*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]] + 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 5], Subscript[\[Epsilon], 4]]] + 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] - 
   com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 6]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]]/2 - 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]]/2 - 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] - 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]/2 + 
   (3*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]])/
    2 + com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4]]]/2 == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 7]]] + 
   (3*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]])/
    2 + com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]]/
    2 + com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]/2 - 
   (3*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]])/
    2 - com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4]]]/2 == 0, 
 6*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]] + 
   28*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]] + 
   (112*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]])/
    5 + (82*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]])/5 + 
   22*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] + 
   6*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] + 
   com[Subscript[b, 5], Subscript[\[Epsilon], 6][1]] + 
   2*com[Subscript[b, 6], Subscript[b, 5][1]] + 
   (24*com[Subscript[b, 7], Subscript[b, 4][1]])/5 - 
   com[Subscript[b, 7], Subscript[\[Epsilon], 4][1]]/5 + 
   (18*com[Subscript[b, 8], Subscript[b, 3][1]])/5 + 
   (28*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]])/5 + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]]/5 + 
   com[Subscript[\[Epsilon], 6], Subscript[b, 5][1]] - 
   (2*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]])/5 == 0, 
 (8*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]])/3 + 
   (14*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]])/3 + 
   (128*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]])/
    15 + (18*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]])/5 + 
   (72*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    5 + 4*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 
       4]]] + com[Subscript[b, 5], Subscript[b, 6][1]] + 
   2*com[Subscript[b, 6], Subscript[b, 5][1]] + 
   (6*com[Subscript[b, 7], Subscript[b, 4][1]])/5 + 
   com[Subscript[b, 7], Subscript[\[Epsilon], 4][1]]/5 + 
   (2*com[Subscript[b, 8], Subscript[b, 3][1]])/5 - 
   (6*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]])/5 + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]]/5 - 
   com[Subscript[\[Epsilon], 6], Subscript[b, 5][1]]/3 + 
   (2*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]])/5 == 0, 
 (-85*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]])/
    18 + (70*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]])/9 + 
   (31*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]])/
    18 - (2*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]])/3 - 
   (41*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    6 + com[Subscript[b, 4], Subscript[b, 7][1]] + 
   (25*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]])/
    6 - (5*com[Subscript[b, 6], Subscript[b, 5][1]])/3 + 
   (23*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]])/6 - 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]]/3 + 
   (10*com[Subscript[\[Epsilon], 6], Subscript[b, 5][1]])/9 - 
   (5*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]])/3 == 0, 
 (109*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]])/
    6 + (56*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]])/3 + 
   (421*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]])/
    30 + com[Subscript[b, 3], Subscript[\[Epsilon], 8][1]] + 
   24*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   (213*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    10 - (25*com[Subscript[b, 5], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/2 + 
   3*com[Subscript[b, 7], Subscript[b, 4][1]] + 
   6*com[Subscript[b, 8], Subscript[b, 3][1]] + 
   (33*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]])/10 - 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]]/5 + 
   (5*com[Subscript[\[Epsilon], 6], Subscript[b, 5][1]])/3 + 
   2*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]] == 0, 
 (71*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]])/
    6 - (56*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]])/3 - 
   (331*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]])/
    30 + com[Subscript[b, 3], Subscript[b, 8][1]] + 
   3*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   (27*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]])/
    10 - (35*com[Subscript[b, 5], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]])/2 - 
   3*com[Subscript[b, 7], Subscript[b, 4][1]] - 
   (63*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]])/10 + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]]/5 - 
   (5*com[Subscript[\[Epsilon], 6], Subscript[b, 5][1]])/3 + 
   4*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]] == 0, 
 -30*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]] + 
   com[Subscript[b, 2], Subscript[b, 9][1]] - 
   3*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4]]] - 
   27*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] - 
   24*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]] + 
   30*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]] - 
   7*com[Subscript[b, 8], Subscript[b, 3][1]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4]]] - 7*com[Subscript[\[Epsilon], 8], 
     Subscript[b, 3][1]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4]]]] + com[Subscript[b, 3], com[Subscript[b, 2], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[b, 4]]]] + com[Subscript[b, 2], com[Subscript[b, 3], 
     com[Subscript[b, 2], Subscript[\[Epsilon], 4]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 5]]]] + com[Subscript[b, 2], com[Subscript[b, 2], 
     com[Subscript[b, 3], Subscript[b, 4]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]] == 
  0, 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 3], Subscript[b, 4][1]]] + com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] + 2*com[Subscript[\[Epsilon], 4], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] - 3*com[Subscript[\[Epsilon], 4], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] == 0, 
 com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] == 
  0, 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] + 10*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 4], 
    com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] - 10*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4]]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 4], 
    com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   3*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] == 0, 
 (15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/2 - 
   10*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + com[Subscript[b, 3], com[Subscript[b, 3], 
     Subscript[b, 5][1]]] + 3*com[Subscript[b, 3], com[Subscript[b, 4], 
      Subscript[b, 4][1]]] + 
   (3*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/2 + 3*com[Subscript[b, 3], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] + 
   (3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/2 == 0, 
 15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][1]]] - 
   20*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 6*com[Subscript[b, 3], com[Subscript[b, 4], 
      Subscript[b, 4][1]]] + 2*com[Subscript[b, 3], 
     com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]]] + 
   8*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   4*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] == 0, 
 -15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[b, 6][1]]] + 
   20*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - 6*com[Subscript[b, 3], com[Subscript[b, 4], 
      Subscript[b, 4][1]]] - 2*com[Subscript[b, 3], 
     com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]]] - 
   8*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] - 
   4*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]]] - 
   2*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] - 
   com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 5], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], Subscript[b, 3][1]]] - 
   com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], Subscript[b, 3][1]]] == 
  0, 2*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] + 6*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]] - 
   25*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 2], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 5][1]]] + 
   4*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]]] + 
   6*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   4*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] + com[Subscript[b, 3], 
    com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 2*com[Subscript[b, 4], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] + 5*com[Subscript[b, 4], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] + 
   3*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 6*com[Subscript[b, 5], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] - 2*com[Subscript[b, 6], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + com[Subscript[\[Epsilon], 6], 
    com[Subscript[b, 2], Subscript[b, 3][1]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 6], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] - 
   2*com[Subscript[b, 5], com[Subscript[b, 3], Subscript[b, 3][1]]] - 
   com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], Subscript[b, 3][1]]] == 
  0, com[Subscript[b, 2], com[Subscript[b, 5], Subscript[\[Epsilon], 4][
      1]]] + com[Subscript[b, 3], com[Subscript[b, 4], 
     Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 3], 
    com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] + 5*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 5], Subscript[b, 4][1]]] + 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + com[Subscript[b, 5], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] + 2*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] == 0, 
 -7*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] - 11*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]] + 
   25*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 4], Subscript[b, 5][1]]] - 
   4*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] - 
   4*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] - com[Subscript[b, 3], 
    com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - 5*com[Subscript[b, 4], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] - 8*com[Subscript[b, 4], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] - 
   3*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 6*com[Subscript[b, 5], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 2*com[Subscript[b, 6], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] - 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] - 5*com[Subscript[\[Epsilon], 4], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] - 
   com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], Subscript[b, 3][1]]] == 
  0, 
 (2*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/3 - 
   (10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/3 + 
   25*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 6][1]]] - 
   (14*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/3 - 
   (2*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/3 - 8*com[Subscript[b, 3], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] - 
   (14*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/3 - 
   (2*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/3 - 
   4*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - (16*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/3 - 
   (28*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/3 - 
   4*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 8*com[Subscript[b, 5], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 
   (16*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/3 - 
   4*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] - 
   (4*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/3 - 
   (16*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/3 + 
   (4*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/3 == 0, 
 (40*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/3 + 
   (52*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/3 - 
   25*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], Subscript[b, 6][1]]] + 
   (14*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/3 + 
   (2*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/3 + 8*com[Subscript[b, 3], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] + 
   (14*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/3 + 
   (2*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/3 + 
   4*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + (16*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/3 + 
   (28*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/3 + 
   4*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 8*com[Subscript[b, 5], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] - 
   (4*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/3 + 
   4*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] + 
   (4*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/3 + 
   (16*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/3 + 
   (8*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/3 == 0, 
 -14*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] - 14*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 7][1]]] - 
   5*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]] - 
   5*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
      Subscript[b, 3][1]]] == 0, 
 (686*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/3 + 
   (133*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/6 + 
   679*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   (21*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/2 - 
   210*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] - 
   (56*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/3 + 
   (224*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/15 - 28*com[Subscript[b, 3], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] + 
   (28*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/3 - 
   (301*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/15 + 
   (112*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/5 - (28*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/3 + 
   (98*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/3 - 
   7*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 14*com[Subscript[b, 5], com[Subscript[b, 3], 
      Subscript[b, 3][1]]] + 
   (28*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/3 + 
   com[Subscript[b, 7], Subscript[\[Epsilon], 4][2]] - 
   (91*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/10 + 
   (112*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/15 - 
   (203*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/15 - com[Subscript[\[Epsilon], 4], 
     Subscript[b, 7][2]]/10 - 
   (14*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/3 - 
   (2*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]])/5 == 0, 
 (-3401*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/45 - 
   (2624*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/45 - 
   (949*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/15 - 
   (246*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/5 + 
   (224*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/3 - 
   (1069*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/45 - 
   (974*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/225 - (482*com[Subscript[b, 3], com[Subscript[b, 5], 
       Subscript[b, 3][1]]])/15 - 
   (778*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/45 + 
   (751*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/225 - 
   (262*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/75 - (629*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/45 - 
   (334*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/9 + 
   (157*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/15 + (286*com[Subscript[b, 5], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/15 - 
   (253*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/45 + 
   com[Subscript[b, 6], Subscript[b, 5][2]] + 
   (12*com[Subscript[b, 7], Subscript[b, 4][2]])/5 - 
   (442*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/75 + 
   (143*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/225 - 
   (4792*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/225 + com[Subscript[\[Epsilon], 4], 
     Subscript[b, 7][2]]/25 - 
   (136*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/45 + 
   (2*com[Subscript[\[Epsilon], 6], Subscript[b, 5][2]])/3 - 
   (4*com[Subscript[b, 3][1], Subscript[b, 8][1]])/5 + 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][1]]/5 - 
   (3*com[Subscript[b, 4][1], Subscript[b, 7][1]])/5 + 
   com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]]/3 - 
   com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]]/25 == 0, 
 (368*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/9 + 
   (1747*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/18 - 
   (617*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/3 - 
   (51*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/2 + 
   (266*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/3 - 
   (208*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/45 + 
   (92*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/45 - (28*com[Subscript[b, 3], com[Subscript[b, 5], 
       Subscript[b, 3][1]]])/3 + 
   (92*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/45 - 
   (283*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/45 + 
   (128*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/3 - (536*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/45 + 
   (2284*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/45 + 
   (77*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 - (238*com[Subscript[b, 5], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/3 + com[Subscript[b, 5], 
    Subscript[\[Epsilon], 6][2]] - 
   (278*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/9 + 
   (247*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/6 + 
   (208*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/45 + 
   (2353*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/45 + com[Subscript[\[Epsilon], 4], 
     Subscript[b, 7][2]]/10 - 
   (26*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/9 - com[Subscript[\[Epsilon], 6], 
     Subscript[b, 5][2]]/3 - 2*com[Subscript[b, 3][1], Subscript[b, 8][1]] - 
   (18*com[Subscript[b, 4][1], Subscript[b, 7][1]])/5 - 
   2*com[Subscript[b, 5][1], Subscript[b, 6][1]] - 
   (2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]])/3 - 
   (2*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]])/5 == 0, 
 (3404*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/45 + 
   (8377*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/90 - 
   (2159*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/15 + 
   (453*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/10 - 
   (182*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/3 + 
   (2794*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/45 + 
   (2921*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/225 + (1298*com[Subscript[b, 3], com[Subscript[b, 5], 
       Subscript[b, 3][1]]])/15 + 
   (281*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/9 + 
   (971*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/225 + 
   (2428*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/75 + (1532*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/45 + 
   (3266*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/45 + 
   (107*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/15 - (1144*com[Subscript[b, 5], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/15 + com[Subscript[b, 5], Subscript[b, 6][2]] - 
   (578*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/45 - 
   (18*com[Subscript[b, 7], Subscript[b, 4][2]])/5 + 
   (2921*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/150 - 
   (1982*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/225 + 
   (11683*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/225 + 
   (7*com[Subscript[\[Epsilon], 4], Subscript[b, 7][2]])/50 + 
   (214*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/45 - 
   (5*com[Subscript[\[Epsilon], 6], Subscript[b, 5][2]])/3 + 
   (6*com[Subscript[b, 3][1], Subscript[b, 8][1]])/5 - 
   (4*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][1]])/5 - 
   com[Subscript[b, 5][1], Subscript[b, 6][1]] - 
   com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]]/3 + 
   (4*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]])/25 == 0, 
 (-2911*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/27 - 
   (889*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/27 - 
   (1694*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/9 - 
   92*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   (1820*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/9 - 
   (1826*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/27 - 
   (2179*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/135 - (862*com[Subscript[b, 3], com[Subscript[b, 5], 
       Subscript[b, 3][1]]])/9 - 
   (1100*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/27 + 
   (371*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/135 - 
   (797*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/45 - (994*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/27 - 
   (1960*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/27 + com[Subscript[b, 4], Subscript[b, 7][2]] + 
   (137*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/9 + (386*com[Subscript[b, 5], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/9 + 
   (202*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/27 + 
   4*com[Subscript[b, 7], Subscript[b, 4][2]] - 
   (77*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/45 + 
   (1858*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/135 - 
   (4052*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/135 - 
   (4*com[Subscript[\[Epsilon], 4], Subscript[b, 7][2]])/15 + 
   (274*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/27 + 
   (20*com[Subscript[\[Epsilon], 6], Subscript[b, 5][2]])/9 - 
   (4*com[Subscript[b, 3][1], Subscript[b, 8][1]])/3 + 
   2*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][1]] + 
   (5*com[Subscript[b, 5][1], Subscript[b, 6][1]])/3 - 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]])/9 + 
   (4*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]])/15 == 0, 
 (-2494*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/9 - 
   (1651*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/9 - 
   (851*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/3 - 
   69*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   (560*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/3 - 
   (407*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/9 - 
   (646*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/45 - (178*com[Subscript[b, 3], com[Subscript[b, 5], 
       Subscript[b, 3][1]]])/3 - 
   (257*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/9 - 
   (166*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/45 + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 8][2]] + 
   (127*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/15 - (433*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/9 - 
   (382*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/9 + 
   (68*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 - (46*com[Subscript[b, 5], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/3 - 
   (647*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/9 + 
   3*com[Subscript[b, 7], Subscript[b, 4][2]] + 
   (307*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/15 - 
   (503*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/45 - 
   (518*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/45 - com[Subscript[\[Epsilon], 4], 
     Subscript[b, 7][2]]/5 - 
   (494*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/9 + 
   (5*com[Subscript[\[Epsilon], 6], Subscript[b, 5][2]])/3 - 
   6*com[Subscript[b, 3][1], Subscript[b, 8][1]] - 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][1]] - 
   3*com[Subscript[b, 4][1], Subscript[b, 7][1]] - 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]])/3 + 
   com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]]/5 == 0, 
 (-656*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[b, 4]]]])/9 - 
   (1499*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4]]]])/9 + 
   (851*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4]]]])/3 + 
   69*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] - 
   (560*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[b, 3]]]])/3 + 
   (344*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]])/9 + 
   (331*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/45 + (178*com[Subscript[b, 3], com[Subscript[b, 5], 
       Subscript[b, 3][1]]])/3 + 
   (194*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/9 - 
   (149*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/45 + com[Subscript[b, 3], 
    Subscript[b, 8][2]] - 
   (127*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/15 + (118*com[Subscript[b, 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/9 + 
   (67*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/9 - 
   (68*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + (46*com[Subscript[b, 5], com[Subscript[b, 3], 
       Subscript[b, 3][1]]])/3 - 
   (253*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]])/9 - 
   3*com[Subscript[b, 7], Subscript[b, 4][2]] - 
   (307*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/15 - 
   (1072*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
       Subscript[b, 3][1]]])/45 - 
   (1057*com[Subscript[\[Epsilon], 4], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]])/45 + com[Subscript[\[Epsilon], 4], 
     Subscript[b, 7][2]]/5 - 
   (406*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
       Subscript[b, 3][1]]])/9 - 
   (5*com[Subscript[\[Epsilon], 6], Subscript[b, 5][2]])/3 + 
   com[Subscript[b, 3][1], Subscript[b, 8][1]] - 
   4*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][1]] + 
   3*com[Subscript[b, 4][1], Subscript[b, 7][1]] + 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]])/3 - 
   com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]]/5 == 0, 
 350*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4]]]] + 350*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4]]]] + 
   com[Subscript[b, 2], Subscript[b, 9][2]] + 
   7*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   7*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 7*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] + 7*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] + 
   35*com[Subscript[b, 4], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   35*com[Subscript[b, 4], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]] + 100*com[Subscript[b, 6], 
     com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   35*com[Subscript[\[Epsilon], 4], com[Subscript[b, 4], 
      Subscript[b, 3][1]]] + 35*com[Subscript[\[Epsilon], 4], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]] + 
   100*com[Subscript[\[Epsilon], 6], com[Subscript[b, 2], 
      Subscript[b, 3][1]]] + 7*com[Subscript[b, 3][1], Subscript[b, 8][1]] + 
   7*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][1]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4], com[Subscript[b, 2], 
      Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      Subscript[b, 3][1]]]] - com[Subscript[b, 4], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     com[Subscript[b, 2], Subscript[b, 3][1]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[b, 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 4], 
      Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 3][1]]]] - com[Subscript[b, 4], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
     com[Subscript[b, 2], Subscript[b, 3][1]]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
      Subscript[b, 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]]] + 2*com[Subscript[b, 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 5][1]]]] - 3*com[Subscript[b, 4], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] == 0, 
 (25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 5*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/2 + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 == 0, 
 (-15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
        Subscript[b, 3][1]]]])/2 - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 15*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 20*com[Subscript[b, 3], 
     com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   10*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 
   (15*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 + 
   com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[b, 5][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   (3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
        1]]])/2 + 3*com[Subscript[b, 3][1], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] + 
   (3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/2 == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]]] - 20*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   30*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   40*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 20*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   15*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 6][
      1]]] + 6*com[Subscript[b, 3][1], com[Subscript[b, 4], 
      Subscript[b, 4][1]]] + 2*com[Subscript[b, 3][1], 
     com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]]] + 
   8*com[Subscript[b, 3][1], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   4*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]]] + 20*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   30*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   40*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 20*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   15*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 6][1]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   2*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 8*com[Subscript[b, 3][1], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] - 4*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] == 0, 
 -5*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 5*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 3*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 4][2]]] + 
   com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] == 
  0, 
 (-25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 + 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   5*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 4], 
    com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   5*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
     Subscript[b, 4][1]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[b, 4][1]]] - com[Subscript[b, 3][1], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]]/2 - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]]/
    2 == 0, 
 (-25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 + 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + com[Subscript[b, 4], 
    com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] + 5*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
     Subscript[b, 4][1]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[b, 4][1]]] - com[Subscript[b, 3][1], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]]/2 - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]]/
    2 == 0, 
 (75*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   15*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   (15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   10*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 4], 
    com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 15*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 3*com[Subscript[b, 3][1], 
     com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/2 + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   2*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 2*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 4][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   20*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 4], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   2*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 2*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 4][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 (15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   15*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   40*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 20*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 2*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 + (3*com[Subscript[\[Epsilon], 4][1], 
      com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]])/2 == 0, 
 15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   60*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][2]]] - 
   40*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 6*com[Subscript[b, 3], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   6*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 8*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] == 0, 
 -15*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   60*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[b, 6][2]]] + 
   40*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 6*com[Subscript[b, 3], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   6*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 8*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][1]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 5][1], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] == 0, 
 (25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 4][1], Subscript[b, 5][1]]] - 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 5*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/2 + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 - com[Subscript[b, 5][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 (-205*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 + 
   (39*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   (81*com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]])/2 - 
   15*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   30*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 
   (15*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 + 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 6][1]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]]/
    2 - 20*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   2*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] - 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
     Subscript[\[Epsilon], 4][2]]] + 
   7*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 7*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[b, 4][1]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
     Subscript[b, 4][1]]] + com[Subscript[b, 3][1], 
    com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] - 
   2*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 165*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] - 
   30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] - 
   60*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]]] - 5*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] + 60*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   10*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], Subscript[b, 5][2]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   60*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[b, 5], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 2*com[Subscript[b, 5][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 5], Subscript[\[Epsilon], 4][2]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   20*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   2*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 5], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   2*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 2*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 4][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 (-25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 + 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 5], Subscript[b, 4][2]]] + 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + com[Subscript[b, 3], 
    com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] + com[Subscript[b, 5], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] + com[Subscript[\[Epsilon], 4], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
     Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[b, 4][1]]] - com[Subscript[b, 3][1], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]]/2 - 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]]/
    2 == 0, 
 (-255*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 + 
   (45*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   60*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 3][1]]]] + 20*com[Subscript[b, 2], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] - 60*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5][2]]] + 
   10*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   (25*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   60*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 3*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] - 
   3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   10*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 3*com[Subscript[b, 5], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - 
   10*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] + 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/2 - 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 - 2*com[Subscript[b, 5][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -410*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] + 
   90*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   195*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] - 
   35*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   160*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 6][2]]] - 
   15*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   3*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       1]]] - 10*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] - 
   120*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 6*com[Subscript[b, 3], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   6*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   18*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 12*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   12*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 18*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   12*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] + 6*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - 4*com[Subscript[b, 5][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (345*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (63*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (147*com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]])/2 - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   70*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], Subscript[b, 6][2]]] - 
   (15*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 - 
   (3*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        1]]])/2 + 10*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   60*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 3*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] - 3*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   4*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (885*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (195*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (405*com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]])/2 + 
   com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 7][2]]] + 
   75*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   150*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 
   (75*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 + 
   (15*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        1]]])/2 + 100*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   10*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   5*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 5*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] + 
   7*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 15*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   15*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 7*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   15*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   5*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   5*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 5*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] - 5*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] + 
   5*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   10*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 5*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -2305*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] + 
   342*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   981*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] - 
   511*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   36*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 723*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 13*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]] - 
   86*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1372*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 532*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   (192*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]])/5 - 
   (171*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/5 - 
   (3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/5 - 
   56*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   930*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 57*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   126*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + 12*com[Subscript[b, 5], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + 
   942*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   12*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   45*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 72*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[\[Epsilon], 6], Subscript[b, 5][3]] + 
   (126*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]])/
    5 - (478*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   28*com[Subscript[b, 3][1], com[Subscript[b, 5], Subscript[b, 3][1]]] - 
   (68*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/5 + 
   (48*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   (6*com[Subscript[b, 3][1], Subscript[b, 8][2]])/5 - 
   30*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] - 
   (558*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/5 + (9*com[Subscript[b, 4][1], Subscript[b, 7][2]])/5 + 
   (18*com[Subscript[b, 4][2], Subscript[b, 7][1]])/5 - 
   14*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][2]] + 
   3*com[Subscript[b, 5][2], Subscript[b, 6][1]] + 
   com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] - 
   (3*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][2]])/5 + 
   (3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][1]])/5 - 
   (183*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/5 == 0, 
 -4200*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] - 
   315*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   2100*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] - 
   4270*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   6300*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 8400*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 665*com[Subscript[b, 3], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] - 10220*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   7700*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 336*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   294*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   7140*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 504*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   588*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 210*com[Subscript[b, 5], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + 
   8295*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   189*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   588*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 231*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][3]] - 
   420*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   798*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 420*com[Subscript[b, 3][1], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] - 1050*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   168*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - 
   336*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 70*com[Subscript[b, 5][1], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][2]] + 
   3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][1]] - 
   21*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (4505*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (669*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (1377*com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]])/2 + 
   586*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   258*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 
   (669*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 + 
   (29*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        1]]])/2 + 8*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   640*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 196*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   (303*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]])/5 + 
   9*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 
   (12*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/5 + 
   56*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   858*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 
   (189*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/5 - (459*com[Subscript[b, 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   6*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 6], Subscript[b, 5][3]] - 
   681*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   (36*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/5 - 
   45*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 
   (189*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   (441*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]])/
    5 + (349*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   112*com[Subscript[b, 3][1], com[Subscript[b, 5], Subscript[b, 3][1]]] - 
   20*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] - 6*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] - 
   (8*com[Subscript[b, 3][1], Subscript[b, 8][2]])/5 + 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][2]]/5 + 
   (198*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/
    5 + (591*com[Subscript[b, 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   (9*com[Subscript[b, 4][1], Subscript[b, 7][2]])/5 - 
   (27*com[Subscript[b, 4][2], Subscript[b, 7][1]])/5 + 
   17*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][2]] - 
   3*com[Subscript[b, 5][2], Subscript[b, 6][1]] - 
   com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] + 
   (3*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][2]])/5 - 
   (3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][1]])/5 + 
   (168*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/5 == 0, 
 3320*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] - 
   450*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1134*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] + 
   613*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   140*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 924*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 14*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]] - 
   37*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   1424*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 560*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   (268*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]])/5 - 
   (23*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/5 - 
   5*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] + 
   84*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   862*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 
   (93*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/5 - (168*com[Subscript[b, 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   42*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 5], Subscript[\[Epsilon], 6][3]] - 
   1123*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   (183*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/5 - 
   123*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 
   (333*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   (484*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]])/
    5 + (454*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   56*com[Subscript[b, 3][1], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   (766*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/5 + 
   (196*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   (8*com[Subscript[b, 3][1], Subscript[b, 8][2]])/5 + 
   (164*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/
    5 + (574*com[Subscript[b, 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   3*com[Subscript[b, 4][1], Subscript[b, 7][2]] - 
   (12*com[Subscript[b, 4][2], Subscript[b, 7][1]])/5 + 
   14*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 2*com[Subscript[b, 5][1], Subscript[b, 6][2]] - 
   com[Subscript[b, 5][2], Subscript[b, 6][1]] - 
   (3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][1]])/5 + 
   64*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -2410*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] + 
   525*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   594*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] - 
   493*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1028*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 630*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 20*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]] + 
   139*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   664*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 784*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   (502*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]])/5 + 
   (107*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/5 - 
   25*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   84*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   574*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 
   (153*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/5 + (534*com[Subscript[b, 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   18*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 5], Subscript[b, 6][3]] + 
   79*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   (63*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/5 - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 
   (69*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   (1196*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]])/
    5 + (62*com[Subscript[b, 3][1], com[Subscript[b, 4], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   280*com[Subscript[b, 3][1], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   (956*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][1]]])/5 + 
   (362*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   (16*com[Subscript[b, 3][1], Subscript[b, 8][2]])/5 - 
   (4*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][2]])/5 - 
   (356*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]])/
    5 - (601*com[Subscript[b, 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   3*com[Subscript[b, 4][1], Subscript[b, 7][2]] + 
   (48*com[Subscript[b, 4][2], Subscript[b, 7][1]])/5 - 
   26*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][2]] + 
   4*com[Subscript[b, 5][2], Subscript[b, 6][1]] + 
   3*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] + 
   (3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][1]])/5 - 
   31*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (10850*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/3 - 
   765*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] - 
   750*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] - 
   20*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   2220*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 1785*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 15*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]] - 
   220*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1720*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 1960*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   138*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   63*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 75*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] + 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   155*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 3*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   99*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] + com[Subscript[b, 4], Subscript[b, 7][3]] - 
   45*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 580*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   42*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 57*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] - 
   336*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   48*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 420*com[Subscript[b, 3][1], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] - 357*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   69*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - 
   4*com[Subscript[b, 3][1], Subscript[b, 8][2]] + 
   2*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][2]] + 
   96*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   171*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[b, 4][1], Subscript[b, 7][2]] - 
   12*com[Subscript[b, 4][2], Subscript[b, 7][1]] + 
   65*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + (5*com[Subscript[b, 5][1], Subscript[b, 6][2]])/3 + 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][2]])/3 - 
   5*com[Subscript[b, 5][2], Subscript[b, 6][1]] - 
   5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] + 
   75*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (20375*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 - 
   (4365*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (7455*com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]])/2 + 
   1275*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   3850*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 
   (1275*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 + 
   (225*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        1]]])/2 - 300*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   460*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 1400*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   253*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   125*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 128*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] + 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   com[Subscript[b, 3], Subscript[\[Epsilon], 8][3]] - 
   275*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 213*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   30*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 255*com[Subscript[b, 5], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + 
   145*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   213*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   30*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   251*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   109*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] - 280*com[Subscript[b, 3][1], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] - 279*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   137*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] - 
   8*com[Subscript[b, 3][1], Subscript[b, 8][2]] + 
   170*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   319*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - 6*com[Subscript[b, 4][1], Subscript[b, 7][2]] - 
   12*com[Subscript[b, 4][2], Subscript[b, 7][1]] + 
   60*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 5*com[Subscript[b, 5][2], Subscript[b, 6][1]] - 
   5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] + 
   149*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (-1625*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3]]]]])/2 + 
   (45*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (645*com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]])/2 + 
   645*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   850*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 
   (2775*com[Subscript[b, 2], com[Subscript[\[Epsilon], 4], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/2 + 
   (75*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        1]]])/2 + 90*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   1400*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 1400*com[Subscript[b, 3], 
     com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   46*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   11*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 35*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] - 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   com[Subscript[b, 3], Subscript[b, 8][3]] + 
   275*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 87*com[Subscript[b, 4], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   114*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - 45*com[Subscript[b, 5], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] - 
   145*com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   87*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   114*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   179*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] - 
   47*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 280*com[Subscript[b, 3][1], com[Subscript[b, 5], 
      Subscript[b, 3][1]]] + 207*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]]] - 
   19*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][1]]] + 
   4*com[Subscript[b, 3][1], Subscript[b, 8][2]] - 
   4*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][2]] - 
   35*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] - 
   91*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 6*com[Subscript[b, 4][1], Subscript[b, 7][2]] + 
   12*com[Subscript[b, 4][2], Subscript[b, 7][1]] - 
   60*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 5*com[Subscript[b, 5][2], Subscript[b, 6][1]] + 
   5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] - 
   56*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -9375*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3]]]]] + 
   2160*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][1]]]] + 
   4050*com[Subscript[b, 2], com[Subscript[b, 2], 
      com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]]]] - 
   1920*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   3000*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 750*com[Subscript[b, 2], 
     com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 150*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][1]]] + 
   com[Subscript[b, 2], Subscript[b, 9][3]] + 
   210*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1860*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 207*com[Subscript[b, 3], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   114*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 93*com[Subscript[b, 3], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] + 
   300*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 84*com[Subscript[b, 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   300*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 300*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   84*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   72*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   156*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[\[Epsilon], 4][
       1]]] + 72*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][1]]] + 156*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][1]]] + 
   7*com[Subscript[b, 3][1], Subscript[b, 8][2]] + 
   7*com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][2]] - 
   135*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][1]]] - 
   228*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] - 93*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]]] == 0, 
 com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
      Subscript[b, 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[b, 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
      Subscript[b, 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]]] - com[Subscript[b, 2], com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[b, 4][1]]]] - 
   com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 5][2]]]] + 3*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][1]]]] + 
   3*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 10*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] - 5*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
      2]]] - com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
     Subscript[b, 4][1]]] - com[Subscript[b, 4][1], 
    com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 10*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] + 5*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] == 0, 
 -20*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
     Subscript[b, 4][2]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] == 0, 
 -20*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 20*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   (15*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   60*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 3], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 2*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   (3*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][1]]])/2 == 0, 
 -40*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 40*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   15*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   100*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][2]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 8*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] == 0, 
 40*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 40*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   15*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   100*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 2], Subscript[b, 6][2]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 8*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] == 0, 
 com[Subscript[\[Epsilon], 4], com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 3*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] == 0, 
 (-25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/3 + 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/3 - 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[b, 4][1]]]])/3 - 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/3 - 
   (10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/3 + 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/3 + com[Subscript[b, 4], 
    com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
     Subscript[b, 4][2]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4], Subscript[b, 4][2]]] - com[Subscript[b, 3][1], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]]/3 == 0, 
 25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 5*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] + 10*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 4], 
    com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 3*com[Subscript[b, 3][1], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - com[Subscript[b, 4][2], 
    com[Subscript[b, 2], Subscript[b, 5][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][1]]] - 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] + 
   com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] - com[Subscript[b, 4][2], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][1]]] - com[Subscript[\[Epsilon], 4][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
     Subscript[\[Epsilon], 4][2]]] + 
   2*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 2*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   40*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 2*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] - 
   2*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   2*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 4][1], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[\[Epsilon], 4][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] == 0, 
 (-25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/3 + 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/3 + 
   (10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[b, 4][1]]]])/3 - 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/3 - 
   (10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/3 + 
   10*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   (5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/3 + com[Subscript[b, 3], 
    com[Subscript[b, 4][1], Subscript[b, 4][2]]] - 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 4][1], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
      1]]] - (2*com[Subscript[b, 4][2], com[Subscript[b, 2], 
       Subscript[b, 5][1]]])/3 - com[Subscript[b, 4][2], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][1]]] == 0, 
 25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 
   (5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   15*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   10*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 3], Subscript[b, 5][3]]] - 
   20*com[Subscript[b, 3], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - com[Subscript[b, 3], 
    com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   (3*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   (15*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   60*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] + 
   (3*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][1]]])/2 - 
   (3*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/2 + 3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 
   (9*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/2 + 
   2*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   (3*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 + (3*com[Subscript[\[Epsilon], 4][1], 
      com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]])/2 == 0, 
 50*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   20*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 20*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] + 20*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][3]]] - 
   40*com[Subscript[b, 3], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] - 8*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       1]]] - 6*com[Subscript[b, 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   12*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   4*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -50*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   20*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 20*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - 20*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[b, 6][3]]] + 
   40*com[Subscript[b, 3], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + 8*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       1]]] + 6*com[Subscript[b, 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   12*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   4*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][1]]] + 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 5][2], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][2]]] + 
   5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   60*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 5][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][2], Subscript[b, 5][1]]] - 
   com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 10*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] + com[Subscript[b, 2], com[Subscript[b, 4][1], 
     Subscript[b, 5][2]]] + 5*com[Subscript[b, 3][1], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]]] + 3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 3*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] - 
   com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      1]]] == 0, 
 (-155*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/2 + 
   (29*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   7*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 
   (41*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   (45*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   30*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3][1], Subscript[b, 6][2]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][2]]]/
    2 - 5*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   3*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 2*com[Subscript[b, 4][2], 
     com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   3*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 165*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]]] - 
   5*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[\[Epsilon], 4], Subscript[b, 5][3]]] + 
   5*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   60*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 5*com[Subscript[b, 3], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] - 3*com[Subscript[b, 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   60*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 5][1], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 5][2], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -140*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   25*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 25*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] + 15*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5][3]]] - 
   5*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   60*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 10*com[Subscript[b, 3], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] + 6*com[Subscript[b, 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   60*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 3*com[Subscript[b, 3][1], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 4][2], com[Subscript[b, 2], 
     Subscript[b, 5][1]]] + com[Subscript[b, 5][1], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      1]]] - 3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -360*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   80*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   2*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 62*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - 15*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6][3]]] - 
   110*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   160*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 2*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][2]]] - 
   20*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   12*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 12*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   20*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   12*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   12*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 6*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] + 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   4*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   8*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 4*com[Subscript[b, 5][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 275*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   51*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 63*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] + 5*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 6][3]]] + 
   65*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] + 
   100*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - com[Subscript[b, 2], 
    com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][2]]] + 
   10*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   6*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   20*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 6*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   2*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 4*com[Subscript[b, 5][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] + 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (635*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/2 - 
   (145*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   7*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 
   (121*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/2 + com[Subscript[b, 2], 
    com[Subscript[b, 2], Subscript[b, 7][3]]] + 
   25*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   (225*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/2 + 
   150*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] + 
   (15*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        2]]])/2 + 25*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   15*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 15*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   15*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   15*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 10*com[Subscript[b, 4][2], 
     com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   15*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 (-26875*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/6 + 
   (1365*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   1740*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 
   (2755*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (1880*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/3 - 
   (18205*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/6 + 
   (10850*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 3], Subscript[b, 3][1]]]])/3 - 
   (85*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        2]]])/6 - (1375*com[Subscript[b, 3], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 + 
   (15400*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 - 
   (280*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    3 + 60*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   190*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 75*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 175*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] - 
   (2485*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/3 - 
   14280*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   320*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   662*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 18*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] + 
   280*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   278*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 3][1], 
    Subscript[\[Epsilon], 8][3]] - 295*com[Subscript[b, 4][1], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   51*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   71*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 4][1], Subscript[b, 7][3]] - 
   30*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   15*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + (125*com[Subscript[b, 5][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]])/3 - 
   (25*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + 5*com[Subscript[b, 5][2], Subscript[b, 6][2]] - 
   5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][1]] + 
   com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]] - 
   85*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   32*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 (-8675*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/6 + 
   190*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   715*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 
   (955*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][1]]]])/2 - 
   (1415*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/6 - 
   (4090*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/3 + 
   (1240*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 3], Subscript[b, 3][1]]]])/3 - 
   (65*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        2]]])/6 - (500*com[Subscript[b, 3], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 + 
   (2660*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 - 
   (140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    3 + 30*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   (115*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]])/2 + (75*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]])/2 + 50*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   (575*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/6 - 
   3180*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   53*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   (239*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/2 + 
   (15*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   70*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   157*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][1]]] + com[Subscript[b, 3][1], 
    Subscript[b, 8][3]] - 
   (295*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        2]]])/2 - 18*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 28*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   (3*com[Subscript[b, 4][1], Subscript[b, 7][3]])/2 + 
   38*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   (15*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 + (9*com[Subscript[b, 4][2], Subscript[b, 7][2]])/2 - 
   (5*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 - (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]])/
    6 - (35*com[Subscript[b, 5][2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/3 + 
   (5*com[Subscript[b, 5][2], Subscript[b, 6][2]])/2 + 
   (5*com[Subscript[b, 5][3], Subscript[b, 6][1]])/2 + 
   com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]]/2 - 
   (85*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 + com[Subscript[\[Epsilon], 4][1], 
    com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] == 0, 
 -4200*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   315*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   7140*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 630*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - 4270*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   13720*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   14000*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   665*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   15400*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   315*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   84*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 588*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 42*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][4]] - 
   140*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   33880*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   420*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   2184*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 126*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] + 
   280*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   798*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   840*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 504*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   140*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 70*com[Subscript[b, 5][2], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][2]] + 
   2*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]] + 
   105*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 126*com[Subscript[\[Epsilon], 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] == 0, 
 (860*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/3 - 
   2*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   322*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 2*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - (157*com[Subscript[b, 2], com[Subscript[b, 3], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 - 
   (3013*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/3 + 
   (724*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
        Subscript[b, 3][1]]]])/3 - 
   (10*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        2]]])/3 - (479*com[Subscript[b, 3], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 + 
   (896*com[Subscript[b, 3], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[b, 3][1]]]])/3 + 
   (28*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/3 - 
   21*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   (199*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]])/5 + com[Subscript[b, 5], Subscript[\[Epsilon], 6][4]] - 
   63*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] - 
   (116*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/5 + 
   (889*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/3 - 
   1288*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   128*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   (241*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/5 + 
   (231*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/5 - 
   84*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   (476*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   119*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - (84*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]])/5 - 
   (112*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 - 
   (3*com[Subscript[b, 4][1], Subscript[b, 7][3]])/5 + 
   (16*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]])/5 + 
   21*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + (9*com[Subscript[b, 4][2], Subscript[b, 7][2]])/5 - 
   (92*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 - 2*com[Subscript[b, 5][1], Subscript[b, 6][3]] - 
   com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]]/3 - 
   (14*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + com[Subscript[b, 5][2], Subscript[b, 6][2]] + 
   3*com[Subscript[b, 5][3], Subscript[b, 6][1]] - 
   (3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][2]])/5 + 
   com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]]/5 + 
   28*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   (28*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 == 0, 
 (190*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/3 + 
   177*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   462*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 173*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] + (997*com[Subscript[b, 2], com[Subscript[b, 3], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 + 
   (3013*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/3 - 
   (724*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 3], 
        Subscript[b, 3][1]]]])/3 + 
   (10*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        2]]])/3 + (59*com[Subscript[b, 3], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 - 
   (896*com[Subscript[b, 3], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[b, 3][1]]]])/3 - 
   (28*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/3 - 
   42*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   (221*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]])/5 + com[Subscript[b, 5], Subscript[b, 6][4]] - 
   63*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] - 
   (94*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/5 - 
   (889*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][1]]]])/3 + 
   448*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 3][1]]]] - 86*com[Subscript[b, 3][1], 
     com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   (389*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/5 + 
   (189*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/5 + 
   84*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   (476*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   56*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - (126*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]])/5 + 
   (7*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 + 
   (3*com[Subscript[b, 4][1], Subscript[b, 7][3]])/5 - 
   (156*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]])/
    5 + 42*com[Subscript[b, 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][1]]] - 
   (9*com[Subscript[b, 4][2], Subscript[b, 7][2]])/5 + 
   (92*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 + com[Subscript[b, 5][1], Subscript[b, 6][3]] - 
   (2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]])/3 + 
   (14*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][2]] - 
   4*com[Subscript[b, 5][3], Subscript[b, 6][1]] - 
   com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][1]] + 
   (3*com[Subscript[b, 7][2], Subscript[\[Epsilon], 4][2]])/5 - 
   com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]]/5 - 
   28*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   (133*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][1]]])/5 == 0, 
 (14525*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
        com[Subscript[b, 2], Subscript[b, 3][1]]]]])/3 - 
   980*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] + 
   595*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 1960*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - 490*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   70*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]]] - 
   1400*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   420*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   2800*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   252*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + com[Subscript[b, 4], Subscript[b, 7][4]] + 
   42*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] - 210*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   1190*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   11200*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   378*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   378*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] - 280*com[Subscript[b, 3][1], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   210*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   210*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 84*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] - 21*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] - 
   2*com[Subscript[b, 4][1], Subscript[b, 7][3]] + 
   56*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   3*com[Subscript[b, 4][2], Subscript[b, 7][2]] - 
   70*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + (5*com[Subscript[b, 5][1], Subscript[b, 6][3]])/3 + 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]])/3 + 
   35*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - (10*com[Subscript[b, 5][2], Subscript[b, 6][2]])/3 - 
   (10*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][2]])/3 + 
   5*com[Subscript[b, 5][3], Subscript[b, 6][1]] + 
   5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][1]] + 
   210*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 105*com[Subscript[\[Epsilon], 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] == 0, 
 -425*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   640*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]]] - 
   3995*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 485*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - 1395*com[Subscript[b, 2], com[Subscript[b, 3], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   6815*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] + 
   4940*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   40*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       2]]] - 470*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   4760*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   159*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 8][4]] + 
   27*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 225*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] - 18*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   1085*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]] - 
   14280*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   240*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   807*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
      Subscript[b, 4][2]]] + 33*com[Subscript[b, 3][1], 
     com[Subscript[\[Epsilon], 4], Subscript[\[Epsilon], 4][2]]] - 
   420*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][1]]] - 
   792*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   696*com[Subscript[b, 4][1], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][1]]] + 234*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 4][1], Subscript[b, 7][3]] + 
   52*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   24*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       1]]] + 18*com[Subscript[b, 4][2], Subscript[b, 7][2]] - 
   250*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]] - 
   25*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 10*com[Subscript[b, 5][2], Subscript[b, 6][2]] - 
   5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][2]] + 
   15*com[Subscript[b, 5][3], Subscript[b, 6][1]] + 
   3*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]] - 
   45*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   30*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -10825*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] + 
   (3335*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   3580*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] - 3940*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] - (825*com[Subscript[b, 2], com[Subscript[b, 3], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/2 - 
   (8255*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/2 + 
   10150*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   35*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       2]]] - 1045*com[Subscript[b, 3], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   13300*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   280*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   111*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3], 
    Subscript[b, 8][4]] + 
   (999*com[Subscript[b, 4], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]])/2 + (225*com[Subscript[\[Epsilon], 4], 
      com[Subscript[b, 3][1], Subscript[b, 4][2]]])/2 + 
   477*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   (6565*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/2 - 
   39360*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] - 
   1320*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] - 
   (3759*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/2 - 
   (39*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/2 + 
   1050*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 5][1]]] - 639*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] - 
   (1263*com[Subscript[b, 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   138*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] + 
   189*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   (21*com[Subscript[b, 4][1], Subscript[b, 7][3]])/2 - 
   256*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] - 
   (87*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 - (9*com[Subscript[b, 4][2], Subscript[b, 7][2]])/2 + 
   70*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]])/2 - 
   35*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + (25*com[Subscript[b, 5][2], Subscript[b, 6][2]])/2 + 
   5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][2]] - 
   (15*com[Subscript[b, 5][3], Subscript[b, 6][1]])/2 - 
   15*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][1]] + 
   (3*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]])/2 - 
   (675*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 + 
   192*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 34950*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]]] - 
   (9035*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
        Subscript[\[Epsilon], 4][2]]]])/2 + 
   17395*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][1]]]] + 11845*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        1]]]] + (10515*com[Subscript[b, 2], com[Subscript[b, 3], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/2 + 
   (57065*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/2 - 
   31210*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   25*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       2]]] + com[Subscript[b, 2], Subscript[b, 9][4]] + 
   4015*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   42140*com[Subscript[b, 3], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   980*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   630*com[Subscript[b, 3], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   (3033*com[Subscript[b, 4], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   (1575*com[Subscript[\[Epsilon], 4], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]])/2 - 1359*com[Subscript[\[Epsilon], 4], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   (10255*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]]])/2 + 
   123480*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 3], Subscript[b, 3][1]]]] + 
   2148*com[Subscript[b, 3][1], com[Subscript[b, 4], Subscript[b, 4][2]]] + 
   (11625*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[b, 4][2]]])/2 - 
   (231*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   1470*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 5][1]]] + 3171*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]]] + 
   (6195*com[Subscript[b, 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 + 
   420*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][1]]] - 
   819*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   (63*com[Subscript[b, 4][1], Subscript[b, 7][3]])/2 + 
   172*com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   (315*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
        1]]])/2 - (63*com[Subscript[b, 4][2], Subscript[b, 7][2]])/2 + 
   20*com[Subscript[b, 5][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + (35*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][3]])/2 + 
   140*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - (105*com[Subscript[b, 5][2], Subscript[b, 6][2]])/2 - 
   (35*com[Subscript[b, 5][3], Subscript[b, 6][1]])/2 + 
   35*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][1]] - 
   (21*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][1]])/2 + 
   (1785*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   294*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 4][2]]]] + com[Subscript[b, 3][1], 
    com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
      Subscript[b, 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
      Subscript[b, 5][3]]]] + 3*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 4][2]]]] + 
   3*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]]] == 0, 
 10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 20*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] - 10*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][2]]] + 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 10*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] - 5*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[b, 4][2]]] - 
   com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
      2]]] - com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 -15*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 30*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] + (45*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/2 + 
   com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[b, 5][3]]] - 
   20*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   (3*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   (3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
       Subscript[\[Epsilon], 4][1]]])/2 + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 60*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] + 45*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 6][
      3]]] - 40*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] - 
   8*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       1]]] + 6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] - 6*com[Subscript[b, 4][2], 
     com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   6*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 60*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] - 45*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 6][3]]] + 
   40*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   8*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       1]]] - 6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 6*com[Subscript[b, 4][2], 
     com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   6*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]]] - 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - com[Subscript[b, 3][1], 
    com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
     Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 4][1], 
    com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
      2]]] + com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
     Subscript[\[Epsilon], 4][2]]] - com[Subscript[\[Epsilon], 4][2], 
    com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] == 0, 
 -30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]]] + 
   60*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 6][4]]] - 
   8*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][3]]] - 
   30*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[b, 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   6*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 30*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]]] - 
   60*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 3], 
    com[Subscript[b, 2], Subscript[b, 6][4]]] + 
   8*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][3]]] + 
   30*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   6*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[b, 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   6*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   6*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       1]]] - 3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 5][3], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][1]]] - 
   3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]]] - 
   10*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + com[Subscript[b, 2], 
    com[Subscript[b, 5][2], Subscript[\[Epsilon], 4][2]]] + 
   5*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - com[Subscript[b, 5][2], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] - 3*com[Subscript[\[Epsilon], 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] == 0, 
 10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 20*com[Subscript[b, 2], 
     com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] + com[Subscript[b, 2], com[Subscript[b, 4][2], 
     Subscript[b, 5][2]]] - 10*com[Subscript[b, 3][1], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]]] + 3*com[Subscript[b, 4][2], com[Subscript[b, 3], 
      Subscript[b, 4][2]]] + 3*com[Subscript[b, 4][2], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
      2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][1], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - com[Subscript[b, 5][3], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][1]]] == 0, 
 -42*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 6*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] - (195*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/2 + 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 6][3]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][3]]]/
    2 + 30*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       1]]] + 3*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 3*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] - 
   9*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   9*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   3*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 -72*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 18*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] + com[Subscript[b, 2], com[Subscript[b, 3], 
     Subscript[\[Epsilon], 6][4]]] - 
   265*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] - com[Subscript[b, 2], 
    com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][3]]] + 
   70*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       2]]] - 6*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   18*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   12*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   18*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   18*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 6*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   4*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 4*com[Subscript[b, 5][3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] == 0, 
 72*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 18*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] + com[Subscript[b, 2], com[Subscript[b, 3], 
     Subscript[b, 6][4]]] + 
   (335*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][3]]]/
    2 - 40*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   15*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   9*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 9*com[Subscript[b, 4][2], com[Subscript[b, 3], 
      Subscript[b, 4][2]]] + 9*com[Subscript[b, 4][2], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       1]]] - com[Subscript[b, 5][2], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] + 
   4*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] + 3*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 168*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 12*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] + com[Subscript[b, 2], com[Subscript[b, 2], 
     Subscript[b, 7][4]]] + 
   (975*com[Subscript[b, 2], com[Subscript[b, 3][1], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/2 + 
   (15*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/2 - 150*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   15*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] - 
   15*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   15*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   45*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   45*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] - 15*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   15*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 15*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (5390*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[b, 4][2]]]])/3 + 
   (20*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][2]]]])/3 + 
   (38530*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/9 + 
   (50*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/9 - (140*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/9 - 
   (13390*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/9 - 
   (4480*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/9 + 
   (1120*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       Subscript[b, 5][2]]])/9 + 
   (476*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][2]]])/3 + 
   134*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] - 
   (154*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   (556*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]])/
    3 + (508*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/3 + com[Subscript[b, 4][1], 
    Subscript[b, 7][4]] + 
   (772*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]])/
    3 + (1262*com[Subscript[b, 4][2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   134*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   2*com[Subscript[b, 4][2], Subscript[b, 7][3]] + 
   (10*com[Subscript[b, 5][1], Subscript[b, 6][4]])/3 - 
   (10*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/9 + 
   (530*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/9 + (5*com[Subscript[b, 5][2], Subscript[b, 6][3]])/3 + 
   (5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]])/9 + 
   (70*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/9 - (20*com[Subscript[b, 5][3], Subscript[b, 6][2]])/3 + 
   (2*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]])/3 - 
   com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]]/3 + 
   (32*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   (140*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/3 == 0, 
 -5485*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 715*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] - (79285*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/6 - 
   (185*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/6 - (140*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/3 + 
   (4595*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 + 
   (19880*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 - 
   (560*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    3 - 754*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   93*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] + 
   200*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + com[Subscript[b, 3][1], 
    Subscript[\[Epsilon], 8][4]] + 185*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   542*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   413*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   1213*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 264*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][3]] - 
   10*com[Subscript[b, 5][1], Subscript[b, 6][4]] + 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/3 - 
   (430*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 - (10*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]])/
    3 - (95*com[Subscript[b, 5][3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/3 + 
   25*com[Subscript[b, 5][3], Subscript[b, 6][2]] - 
   5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][2]] - 
   com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]] + 
   2*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]] + 
   122*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   55*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 -4145*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 
   (595*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][2]]]])/2 - 
   (56945*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/6 - 
   (115*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/6 - (70*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/3 + 
   (17375*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/6 + 
   (4900*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 - 
   (910*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    3 - 395*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   276*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] + 
   (227*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/2 + com[Subscript[b, 3][1], 
    Subscript[b, 8][4]] + 313*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   316*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   571*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   971*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 330*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][3]] - 
   5*com[Subscript[b, 5][1], Subscript[b, 6][4]] + 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/6 - 
   (305*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 - (5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]])/
    3 - (70*com[Subscript[b, 5][3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/3 + 
   15*com[Subscript[b, 5][3], Subscript[b, 6][2]] - 
   com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]]/2 + 
   com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]] - 
   (13*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/2 + 
   (55*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 == 0, 
 -5040*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 945*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] - 13790*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] - 
   140*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][3]]] + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 7][5]] - 
   2905*com[Subscript[b, 3][1], com[Subscript[b, 2], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   15400*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   140*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]] - 
   798*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   798*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] + 
   567*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   420*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   252*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   420*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   420*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 672*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   70*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 70*com[Subscript[b, 5][3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 7][3], 
    Subscript[\[Epsilon], 4][2]] + com[Subscript[b, 7][4], 
    Subscript[\[Epsilon], 4][1]] - 105*com[Subscript[\[Epsilon], 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   105*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (1085*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[b, 4][2]]]])/3 + 
   (2960*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][2]]]])/3 - 
   (1790*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/9 + 
   (50*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/9 + (1120*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/9 + com[Subscript[b, 4], Subscript[b, 7][5]] + 
   (19370*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/9 - 
   (29680*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/9 - 
   (140*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    9 + (1106*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   76*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] + 
   (161*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/3 + 
   (830*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]])/
    3 + (319*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   (614*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]])/
    3 + (506*com[Subscript[b, 4][2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/3 + 
   181*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - com[Subscript[b, 4][2], 
    Subscript[b, 7][3]] + 5*com[Subscript[b, 5][1], Subscript[b, 6][4]] + 
   (5*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/9 + 
   (215*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/9 - (10*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]])/
    9 + (385*com[Subscript[b, 5][3], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][1]]])/9 - 
   5*com[Subscript[b, 5][3], Subscript[b, 6][2]] + 
   (5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][2]])/3 + 
   (2*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]])/3 - 
   com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]]/3 - 
   (598*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/3 + 
   (490*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/3 == 0, 
 -5650*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 430*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] - (68035*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/6 + 
   (325*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/6 - (140*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/3 + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 8][5]] + 
   (15890*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/3 - 
   (1120*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 - 
   (2240*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       Subscript[b, 5][2]]])/3 - 514*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][2]]] - 
   519*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] + 
   176*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   605*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   401*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   761*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   1171*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 819*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   18*com[Subscript[b, 4][2], Subscript[b, 7][3]] - 
   (10*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/3 - 
   (925*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 + 5*com[Subscript[b, 5][2], Subscript[b, 6][3]] - 
   (25*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]])/3 - 
   (50*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + 20*com[Subscript[b, 5][3], Subscript[b, 6][2]] + 
   2*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]] + 
   2*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]] - 
   277*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   40*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 -9830*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] - 2045*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
        2]]]] - (138365*com[Subscript[b, 2], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/6 - 
   (25*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        3]]])/6 - (280*com[Subscript[b, 3], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/3 + com[Subscript[b, 3], Subscript[b, 8][5]] - 
   (215*com[Subscript[b, 3][1], com[Subscript[b, 2], com[Subscript[b, 2], 
        Subscript[\[Epsilon], 4][2]]]])/3 + 
   (50680*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       com[Subscript[b, 2], Subscript[b, 3][1]]]])/3 - 
   (700*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][2]]])/
    3 - 1910*com[Subscript[b, 3][1], com[Subscript[b, 4][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       1]]] + 325*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   175*com[Subscript[b, 4][1], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   1405*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   181*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] - 
   2171*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[\[Epsilon], 4][
       2]]] + 153*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] + 
   18*com[Subscript[b, 4][2], Subscript[b, 7][3]] - 
   30*com[Subscript[b, 5][1], Subscript[b, 6][4]] + 
   (25*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/3 - 
   (1445*com[Subscript[b, 5][2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4][2]]])/3 - 
   5*com[Subscript[b, 5][2], Subscript[b, 6][3]] - 
   (5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]])/3 - 
   (280*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        1]]])/3 + 60*com[Subscript[b, 5][3], Subscript[b, 6][2]] - 
   10*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][2]] - 
   5*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]] + 
   4*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]] + 
   418*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 125*com[Subscript[\[Epsilon], 4][2], 
     com[Subscript[b, 3], Subscript[\[Epsilon], 4][2]]] == 0, 
 63630*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
       Subscript[b, 4][2]]]] + 
   (15075*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3][1], 
        Subscript[\[Epsilon], 4][2]]]])/2 + 
   147925*com[Subscript[b, 2], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]] + 
   200*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       3]]] + com[Subscript[b, 2], Subscript[b, 9][5]] + 
   490*com[Subscript[b, 3], com[Subscript[b, 3][1], Subscript[b, 5][3]]] - 
   (54725*com[Subscript[b, 3][1], com[Subscript[b, 2], 
       com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]]])/2 - 
   57820*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      com[Subscript[b, 2], Subscript[b, 3][1]]]] + 
   3430*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 5][2]]] + 8169*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][2]]] + 
   2367*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][1]]] - 
   (4137*com[Subscript[b, 3][1], com[Subscript[\[Epsilon], 4][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   3270*com[Subscript[b, 4][1], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 6096*com[Subscript[b, 4][1], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] + 
   5862*com[Subscript[b, 4][2], com[Subscript[b, 3], Subscript[b, 4][2]]] + 
   14262*com[Subscript[b, 4][2], com[Subscript[b, 3], 
      Subscript[\[Epsilon], 4][2]]] - 
   3942*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][1]]] - 
   126*com[Subscript[b, 4][2], Subscript[b, 7][3]] + 
   105*com[Subscript[b, 5][1], Subscript[b, 6][4]] - 
   (35*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][4]])/2 + 
   2015*com[Subscript[b, 5][2], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 35*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][3]] + 
   385*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       1]]] - 280*com[Subscript[b, 5][3], Subscript[b, 6][2]] + 
   35*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][2]] + 
   (21*com[Subscript[b, 7][3], Subscript[\[Epsilon], 4][2]])/2 - 
   21*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][1]] - 
   (1437*com[Subscript[\[Epsilon], 4][1], com[Subscript[b, 3][1], 
       Subscript[\[Epsilon], 4][2]]])/2 - 
   (1155*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3], 
       Subscript[\[Epsilon], 4][2]]])/2 == 0, 
 com[Subscript[b, 4][2], com[Subscript[b, 2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[\[Epsilon], 6][4]]] - 
   8*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][3]]] - 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 com[Subscript[b, 3][1], com[Subscript[b, 2], Subscript[b, 6][4]]] + 
   8*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][3]]] + 
   6*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][
       2]]] - 3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 5][3], 
    com[Subscript[b, 2], Subscript[\[Epsilon], 4][2]]] - 
   3*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 4][2], Subscript[b, 5][3]]] + 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] - com[Subscript[b, 5][3], com[Subscript[b, 2], 
     Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[b, 6][4]]] - 
   com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][4]]]/
    2 - 3*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][2]]] - 
   6*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   3*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[b, 5][3], com[Subscript[b, 2], 
      Subscript[\[Epsilon], 4][2]]] + 
   3*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 7][5]]] + 
   (15*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        4]]])/2 + 15*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][2]]] + 
   30*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   15*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - 
   15*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 15*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (50*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        4]]])/9 + (980*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/9 + 
   (878*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
       Subscript[\[Epsilon], 4][2]]])/3 + com[Subscript[b, 4][1], 
    Subscript[b, 7][5]] + 72*com[Subscript[b, 4][2], 
     com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   456*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] - com[Subscript[b, 4][2], 
    Subscript[b, 7][4]] + 5*com[Subscript[b, 5][2], Subscript[b, 6][4]] - 
   (5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][4]])/9 + 
   (200*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
        2]]])/3 - 5*com[Subscript[b, 5][3], Subscript[b, 6][3]] + 
   (5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][3]])/9 + 
   com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][2]]/3 - 
   com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][1]]/3 - 
   36*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (-185*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        4]]])/6 - (700*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/3 - 847*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][5]] - 
   228*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   1491*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][4]] - 
   10*com[Subscript[b, 5][2], Subscript[b, 6][4]] - 
   (5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][4]])/3 - 
   175*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 25*com[Subscript[b, 5][3], Subscript[b, 6][3]] - 
   (25*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][3]])/3 + 
   com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][2]] + 
   2*com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][1]] + 
   177*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 (-115*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
        4]]])/6 - (980*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
       Subscript[b, 5][3]]])/3 - 671*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]]] + 
   com[Subscript[b, 3][1], Subscript[b, 8][5]] - 
   258*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   957*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][4]] - 
   5*com[Subscript[b, 5][2], Subscript[b, 6][4]] - 
   (5*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][4]])/6 - 
   125*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 15*com[Subscript[b, 5][3], Subscript[b, 6][3]] - 
   (5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][3]])/3 + 
   com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][2]]/2 + 
   com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][1]] + 
   21*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 85*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       4]]] + com[Subscript[b, 3], Subscript[\[Epsilon], 8][6]] - 
   560*com[Subscript[b, 3][1], com[Subscript[b, 3][1], Subscript[b, 5][3]]] - 
   186*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][2]]] + 
   72*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] + 
   738*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][4]] + 
   15*com[Subscript[b, 5][2], Subscript[b, 6][4]] - 
   10*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][4]] - 
   150*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 3*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][2]] - 
   414*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 15*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       4]]] + com[Subscript[b, 3], Subscript[b, 8][6]] - 
   1242*com[Subscript[b, 3][1], com[Subscript[b, 4][2], 
      Subscript[\[Epsilon], 4][2]]] + 
   252*com[Subscript[b, 4][2], com[Subscript[b, 3][1], Subscript[b, 4][2]]] - 
   2466*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][4]] - 
   30*com[Subscript[b, 5][2], Subscript[b, 6][4]] + 
   (15*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][4]])/2 - 
   450*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] + 40*com[Subscript[b, 5][3], Subscript[b, 6][3]] - 
   10*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][3]] - 
   (3*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][2]])/2 + 
   3*com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][1]] + 
   522*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 200*com[Subscript[b, 2], com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][
       4]]] + com[Subscript[b, 2], Subscript[b, 9][6]] + 
   3920*com[Subscript[b, 3][1], com[Subscript[b, 3][1], 
      Subscript[b, 5][3]]] + 10536*com[Subscript[b, 3][1], 
     com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]]] + 
   2592*com[Subscript[b, 4][2], com[Subscript[b, 3][1], 
      Subscript[b, 4][2]]] + 16416*com[Subscript[b, 4][2], 
     com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]]] - 
   126*com[Subscript[b, 4][2], Subscript[b, 7][4]] + 
   105*com[Subscript[b, 5][2], Subscript[b, 6][4]] + 
   (35*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][4]])/2 + 
   2400*com[Subscript[b, 5][3], com[Subscript[b, 2], Subscript[\[Epsilon], 4][
       2]]] - 280*com[Subscript[b, 5][3], Subscript[b, 6][3]] + 
   70*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][3]] - 
   (21*com[Subscript[b, 7][4], Subscript[\[Epsilon], 4][2]])/2 - 
   21*com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][1]] - 
   1296*com[Subscript[\[Epsilon], 4][2], com[Subscript[b, 3][1], 
      Subscript[\[Epsilon], 4][2]]] == 0, 
 com[Subscript[b, 2], Subscript[\[Epsilon], 6][4]] - 
   8*com[Subscript[b, 3][1], Subscript[b, 5][3]] - 
   6*com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 2], Subscript[b, 6][4]] + 
   8*com[Subscript[b, 3][1], Subscript[b, 5][3]] + 
   6*com[Subscript[b, 4][2], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 3][1], Subscript[b, 6][4]] - 
   com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][4]]/2 + 
   2*com[Subscript[b, 4][2], Subscript[b, 5][3]] + 
   com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 2], Subscript[b, 7][5]] + 
   (15*com[Subscript[b, 3][1], Subscript[\[Epsilon], 6][4]])/2 - 
   10*com[Subscript[b, 4][2], Subscript[b, 5][3]] - 
   5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 3][1], Subscript[b, 7][5]] + 
   5*com[Subscript[b, 4][2], Subscript[b, 6][4]] - 
   (5*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][4]])/4 + 
   (5*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][2]])/4 == 0, 
 com[Subscript[b, 2], Subscript[\[Epsilon], 8][6]] + 
   45*com[Subscript[b, 4][2], Subscript[b, 6][4]] - 
   30*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][4]] + 
   15*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 2], Subscript[b, 8][6]] - 
   45*com[Subscript[b, 4][2], Subscript[b, 6][4]] + 
   30*com[Subscript[b, 4][2], Subscript[\[Epsilon], 6][4]] - 
   15*com[Subscript[b, 6][4], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 3][1], Subscript[\[Epsilon], 8][6]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][5]] + 
   15*com[Subscript[b, 5][3], Subscript[b, 6][4]] - 
   10*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][4]] + 
   3*com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 3][1], Subscript[b, 8][6]] + 
   9*com[Subscript[b, 4][2], Subscript[b, 7][5]] + 
   10*com[Subscript[b, 5][3], Subscript[b, 6][4]] - 
   (5*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][4]])/2 + 
   (3*com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][2]])/2 == 0, 
 com[Subscript[b, 2], Subscript[b, 9][7]] - 
   126*com[Subscript[b, 4][2], Subscript[b, 7][5]] - 
   175*com[Subscript[b, 5][3], Subscript[b, 6][4]] + 
   (175*com[Subscript[b, 5][3], Subscript[\[Epsilon], 6][4]])/2 - 
   (63*com[Subscript[b, 7][5], Subscript[\[Epsilon], 4][2]])/2 == 0, 
 com[Subscript[b, 2], Subscript[b, 5]] + com[Subscript[b, 3], 
    Subscript[b, 4]] + com[Subscript[b, 3], Subscript[\[Epsilon], 4]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3]]] + 
   com[Subscript[b, 3], Subscript[b, 4][1]] + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 4][1]] + 
   2*com[Subscript[b, 4], Subscript[b, 3][1]] + 
   2*com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3]]] + 
   com[Subscript[b, 2], Subscript[b, 5][1]] - 
   3*com[Subscript[b, 4], Subscript[b, 3][1]] - 
   3*com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   com[Subscript[b, 3], Subscript[b, 4][2]] + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 4][2]] - com[Subscript[b, 3][1], 
    Subscript[b, 4][1]] - com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][
     1]] == 0, 
 5*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   com[Subscript[b, 2], Subscript[b, 5][2]] + 
   3*com[Subscript[b, 3][1], Subscript[b, 4][1]] + 
   3*com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][1]] == 0, 
 com[Subscript[b, 2], Subscript[b, 5][3]] + 
   3*com[Subscript[b, 3][1], Subscript[b, 4][2]] + 
   3*com[Subscript[b, 3][1], Subscript[\[Epsilon], 4][2]] == 0, 
 com[Subscript[b, 2], Subscript[\[Epsilon], 6]] - 
   2*com[Subscript[b, 3], Subscript[b, 5]] - com[Subscript[b, 4], 
    Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 2], Subscript[b, 6]] + 
   2*com[Subscript[b, 3], Subscript[b, 5]] + com[Subscript[b, 4], 
    Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 3], Subscript[b, 6]] - 
   com[Subscript[b, 3], Subscript[\[Epsilon], 6]]/2 + 
   com[Subscript[b, 4], Subscript[b, 5]] + 
   com[Subscript[b, 5], Subscript[\[Epsilon], 4]]/2 == 0, 
 com[Subscript[b, 2], Subscript[b, 7]] + 
   (3*com[Subscript[b, 3], Subscript[\[Epsilon], 6]])/2 - 
   com[Subscript[b, 4], Subscript[b, 5]] - 
   com[Subscript[b, 5], Subscript[\[Epsilon], 4]]/2 == 0, 
 com[Subscript[b, 3], Subscript[b, 7]] + 
   2*com[Subscript[b, 4], Subscript[b, 6]] - 
   com[Subscript[b, 4], Subscript[\[Epsilon], 6]]/2 + 
   com[Subscript[b, 6], Subscript[\[Epsilon], 4]]/2 == 0, 
 com[Subscript[b, 2], Subscript[\[Epsilon], 8]] + 
   3*com[Subscript[b, 4], Subscript[b, 6]] - 
   2*com[Subscript[b, 4], Subscript[\[Epsilon], 6]] + 
   com[Subscript[b, 6], Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 2], Subscript[b, 8]] - 
   3*com[Subscript[b, 4], Subscript[b, 6]] + 
   2*com[Subscript[b, 4], Subscript[\[Epsilon], 6]] - 
   com[Subscript[b, 6], Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 3], Subscript[\[Epsilon], 8]] + 
   3*com[Subscript[b, 4], Subscript[b, 7]] + 
   3*com[Subscript[b, 5], Subscript[b, 6]] - 
   2*com[Subscript[b, 5], Subscript[\[Epsilon], 6]] + 
   com[Subscript[b, 7], Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 3], Subscript[b, 8]] + 
   3*com[Subscript[b, 4], Subscript[b, 7]] + 
   2*com[Subscript[b, 5], Subscript[b, 6]] - 
   com[Subscript[b, 5], Subscript[\[Epsilon], 6]]/2 + 
   com[Subscript[b, 7], Subscript[\[Epsilon], 4]]/2 == 0, 
 com[Subscript[b, 2], Subscript[b, 9]] - 
   6*com[Subscript[b, 4], Subscript[b, 7]] - 
   5*com[Subscript[b, 5], Subscript[b, 6]] + 
   (5*com[Subscript[b, 5], Subscript[\[Epsilon], 6]])/2 - 
   (3*com[Subscript[b, 7], Subscript[\[Epsilon], 4]])/2 == 0}


==> anc/IndecomposableRelations.txt <==
{com[Subscript[b, 2], Subscript[b, 4]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 2], Subscript[b, 5]] + com[Subscript[b, 3], 
    Subscript[b, 4]] + com[Subscript[b, 3], Subscript[\[Epsilon], 4]] == 0, 
 com[Subscript[b, 2], Subscript[b, 6]] + com[Subscript[b, 2], 
    Subscript[\[Epsilon], 6]] == 0, 
 com[Subscript[b, 2], Subscript[b, 7]] + com[Subscript[b, 3], 
    Subscript[b, 6]] + com[Subscript[b, 3], Subscript[\[Epsilon], 6]] == 0, 
 com[Subscript[b, 2], Subscript[b, 8]] + 
   2*com[Subscript[b, 3], Subscript[b, 7]] + com[Subscript[b, 4], 
    Subscript[b, 6]] + com[Subscript[b, 4], Subscript[\[Epsilon], 6]] == 0, 
 com[Subscript[b, 2], Subscript[b, 9]] + com[Subscript[b, 3], 
    Subscript[b, 8]] + com[Subscript[b, 3], Subscript[\[Epsilon], 8]] == 0, 
 -5*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 3]]] + 
   com[Subscript[b, 3], Subscript[b, 4][1]] + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 4][1]] + 
   2*com[Subscript[b, 4], Subscript[b, 3][1]] + 
   2*com[Subscript[\[Epsilon], 4], Subscript[b, 3][1]] == 0, 
 (-15*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 4]]])/2 - 
   10*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 3]]] + 
   com[Subscript[b, 3], Subscript[b, 5][1]] + 
   3*com[Subscript[b, 4], Subscript[b, 4][1]] + 
   (3*com[Subscript[b, 4], Subscript[\[Epsilon], 4][1]])/2 + 
   3*com[Subscript[b, 5], Subscript[b, 3][1]] + 
   (3*com[Subscript[\[Epsilon], 4], Subscript[b, 4][1]])/2 == 0, 
 14*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 5]]] == 
  com[Subscript[b, 3], Subscript[b, 6][1]] + com[Subscript[b, 3], 
    Subscript[\[Epsilon], 6][1]] + 
   4*(com[Subscript[b, 6], Subscript[b, 3][1]] + 
     com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]]), 
 4*com[Subscript[b, 3], Subscript[b, 7][1]] + 
   5*(4*com[Subscript[b, 4], Subscript[b, 6][1]] + 
     8*com[Subscript[b, 5], Subscript[b, 5][1]] + 
     8*com[Subscript[b, 6], Subscript[b, 4][1]] + 
     2*com[Subscript[b, 6], Subscript[\[Epsilon], 4][1]] + 
     4*com[Subscript[b, 7], Subscript[b, 3][1]] + 
     com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]]) == 
  65*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 6]]] + 
   10*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]] + 
   304*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 5]]] + 
   180*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]] + 
   225*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 4]]], 
 (19*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 7]]])/2 + 
   21*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[\[Epsilon], 6]]] + 
   com[Subscript[b, 3], Subscript[b, 8][1]]/2 + 
   (6*com[Subscript[b, 4], Subscript[b, 7][1]])/5 + 
   (3*com[Subscript[b, 5], Subscript[b, 6][1]])/4 + 
   (3*com[Subscript[b, 5], Subscript[\[Epsilon], 6][1]])/4 + 
   com[Subscript[b, 6], Subscript[b, 5][1]] + 
   3*com[Subscript[b, 7], Subscript[b, 4][1]] + 
   3*com[Subscript[b, 8], Subscript[b, 3][1]] + com[Subscript[\[Epsilon], 6], 
    Subscript[b, 5][1]] == 
  (7*(15*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5]]] + 
     7*(5*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 6]]] + 
       5*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]] + 
       3*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 5]]])))/10, 
 com[Subscript[b, 4], Subscript[\[Epsilon], 4][2]] == 
  20*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 4][2]] + 
   com[Subscript[b, 4][1], Subscript[\[Epsilon], 4][1]], 
 10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 5*com[Subscript[b, 3], com[Subscript[b, 2], 
      Subscript[b, 4][1]]] + 3*com[Subscript[b, 5], 
     Subscript[\[Epsilon], 4][2]] == 
  35*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   60*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   60*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   10*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   com[Subscript[\[Epsilon], 4], Subscript[b, 5][2]] + 
   2*com[Subscript[b, 5][1], Subscript[\[Epsilon], 4][1]], 
 70*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 4]]]] + com[Subscript[b, 4], Subscript[b, 6][2]] + 
   com[Subscript[b, 4], Subscript[\[Epsilon], 6][2]] + 
   84*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] == 
  14*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5][1]]] + 
   126*com[Subscript[b, 2], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   28*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   6*com[Subscript[b, 6], Subscript[b, 4][2]] + 
   6*com[Subscript[\[Epsilon], 6], Subscript[b, 4][2]] + 
   3*com[Subscript[b, 4][1], Subscript[b, 6][1]] + 
   3*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][1]], 
 7*(640*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
         Subscript[b, 4]]]] + 66*com[Subscript[b, 2], 
       com[Subscript[b, 3], Subscript[b, 6][1]]] + 
     312*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5][1]]] + 
     486*com[Subscript[b, 2], com[Subscript[b, 5], Subscript[b, 4][1]]] + 
     264*com[Subscript[b, 2], com[Subscript[b, 5], Subscript[\[Epsilon], 4][
         1]]] + 324*com[Subscript[b, 2], com[Subscript[b, 6], 
        Subscript[b, 3][1]]] + 176*com[Subscript[b, 2], 
       com[Subscript[\[Epsilon], 4], Subscript[b, 5][1]]] + 
     75*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
         Subscript[b, 4]]]] + 15*com[Subscript[b, 3], 
       com[Subscript[b, 2], Subscript[b, 6][1]]] + 
     300*com[Subscript[b, 3], com[Subscript[b, 3], com[Subscript[b, 2], 
         Subscript[b, 3]]]] + 12*com[Subscript[b, 4], 
       com[Subscript[b, 2], Subscript[b, 5][1]]]) + 
   60*com[Subscript[b, 7], Subscript[\[Epsilon], 4][2]] == 
  14*(694*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
         Subscript[b, 5]]]] + 2375*com[Subscript[b, 2], 
       com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 4]]]] + 
     90*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5][1]]] + 
     270*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
     270*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
     135*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
     270*com[Subscript[b, 4], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
     9*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
     120*com[Subscript[b, 5], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
     30*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]]) + 
   6*com[Subscript[\[Epsilon], 4], Subscript[b, 7][2]] + 
   24*com[Subscript[b, 7][1], Subscript[\[Epsilon], 4][1]], 
 70*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 3], 
       Subscript[b, 4][1]]]] + 840*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 3][1]]]] + 
   140*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 4][1]]]] + 168*com[Subscript[b, 2], 
     com[Subscript[b, 5], Subscript[b, 4][2]]] + 
   28*com[Subscript[b, 2], com[Subscript[b, 4][1], Subscript[b, 5][1]]] + 
   210*com[Subscript[b, 3], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 4][1]]]] + 84*com[Subscript[b, 3], 
     com[Subscript[b, 3][1], Subscript[b, 5][1]]] + 
   420*com[Subscript[b, 4], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 3][1]]]] + com[Subscript[b, 5], Subscript[b, 6][3]] + 
   com[Subscript[b, 5], Subscript[\[Epsilon], 6][3]] + 
   4*com[Subscript[b, 6], Subscript[b, 5][3]] + 
   4*com[Subscript[\[Epsilon], 6], Subscript[b, 5][3]] + 
   84*com[Subscript[b, 3][1], com[Subscript[b, 3], Subscript[b, 5][1]]] + 
   252*com[Subscript[b, 3][1], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   84*com[Subscript[b, 4][1], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   3*com[Subscript[b, 5][2], Subscript[b, 6][1]] + 
   3*com[Subscript[b, 5][2], Subscript[\[Epsilon], 6][1]] == 
  2*(7*(10*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
          com[Subscript[b, 2], Subscript[b, 3]]]]] + 
      80*com[Subscript[b, 2], com[Subscript[b, 4], com[Subscript[b, 2], 
          Subscript[b, 3][1]]]] + com[Subscript[b, 2], 
       com[Subscript[b, 4], Subscript[b, 5][2]]] + 
      3*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5][2]]] + 
      3*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 5][2]]] + 
      9*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 4][2]]]) + 
    com[Subscript[b, 5][1], Subscript[b, 6][2]] + com[Subscript[b, 5][1], 
     Subscript[\[Epsilon], 6][2]]), 
 com[Subscript[b, 2], Subscript[b, 6]] + 
   2*com[Subscript[b, 3], Subscript[b, 5]] + com[Subscript[b, 4], 
    Subscript[\[Epsilon], 4]] == 0, 
 2*com[Subscript[b, 2], Subscript[b, 7]] + 
   3*com[Subscript[b, 3], Subscript[\[Epsilon], 6]] == 
  2*com[Subscript[b, 4], Subscript[b, 5]] + com[Subscript[b, 5], 
    Subscript[\[Epsilon], 4]], com[Subscript[b, 2], Subscript[b, 8]] + 
   com[Subscript[b, 2], Subscript[\[Epsilon], 8]] == 0, 
 com[Subscript[b, 2], Subscript[b, 9]] + 
   3*com[Subscript[b, 3], Subscript[b, 8]] + 
   3*com[Subscript[b, 4], Subscript[b, 7]] + com[Subscript[b, 5], 
    Subscript[b, 6]] + com[Subscript[b, 5], Subscript[\[Epsilon], 6]] == 0, 
 20*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]] + 
   12*com[Subscript[b, 3], Subscript[b, 6][1]] + 
   9*com[Subscript[b, 3], Subscript[\[Epsilon], 6][1]] + 
   12*com[Subscript[b, 4], Subscript[b, 5][1]] + 
   18*com[Subscript[b, 5], Subscript[b, 4][1]] + 
   6*com[Subscript[b, 5], Subscript[\[Epsilon], 4][1]] + 
   48*com[Subscript[b, 6], Subscript[b, 3][1]] + 
   4*com[Subscript[\[Epsilon], 4], Subscript[b, 5][1]] + 
   36*com[Subscript[\[Epsilon], 6], Subscript[b, 3][1]] == 
  160*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 5]]] + 
   125*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 4]]], 
 14*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5]]] + 
   4*com[Subscript[b, 3], Subscript[b, 7][1]] + 
   26*com[Subscript[b, 4], Subscript[b, 6][1]] + 
   56*com[Subscript[b, 5], Subscript[b, 5][1]] + 
   52*com[Subscript[b, 6], Subscript[b, 4][1]] + 
   14*com[Subscript[b, 6], Subscript[\[Epsilon], 4][1]] + 
   20*com[Subscript[b, 7], Subscript[b, 3][1]] + 
   7*com[Subscript[\[Epsilon], 4], Subscript[b, 6][1]] == 
  7*(9*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 6]]] + 
     56*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 5]]] + 
     36*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4]]] + 
     45*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 4]]]) + 
   2*com[Subscript[b, 4], Subscript[\[Epsilon], 6][1]] + 
   4*com[Subscript[\[Epsilon], 6], Subscript[b, 4][1]], 
 175*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 6]]] + 
   546*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5]]] + 
   84*com[Subscript[b, 2], com[Subscript[b, 5], Subscript[\[Epsilon], 4]]] + 
   4*com[Subscript[b, 3], Subscript[b, 8][1]] + 
   30*com[Subscript[b, 4], Subscript[b, 7][1]] + 
   75*com[Subscript[b, 5], Subscript[b, 6][1]] + 
   100*com[Subscript[b, 6], Subscript[b, 5][1]] + 
   75*com[Subscript[b, 7], Subscript[b, 4][1]] + 
   15*com[Subscript[b, 7], Subscript[\[Epsilon], 4][1]] + 
   24*com[Subscript[b, 8], Subscript[b, 3][1]] + 
   6*com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]] == 
  630*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 6]]] + 
   770*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]] + 
   com[Subscript[b, 3], Subscript[\[Epsilon], 8][1]] + 
   1239*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 5]]] + 
   630*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   6*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]], 
 340*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 3]]]] + 27*com[Subscript[b, 4], Subscript[b, 6][2]] + 
   27*com[Subscript[b, 4], Subscript[\[Epsilon], 6][2]] + 
   2172*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 3][1]]] + 
   18*com[Subscript[b, 6], Subscript[\[Epsilon], 4][2]] == 
  2025*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[\[Epsilon], 4]]]] + 
   540*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 5][1]]] + 
   405*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 4][1]]] + 
   3792*com[Subscript[b, 2], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   724*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   360*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 4][1]]] + 
   720*com[Subscript[b, 3], com[Subscript[b, 4], Subscript[b, 3][1]]] + 
   420*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   162*com[Subscript[b, 6], Subscript[b, 4][2]] + 
   3*com[Subscript[\[Epsilon], 4], Subscript[b, 6][2]] + 
   162*com[Subscript[\[Epsilon], 6], Subscript[b, 4][2]] + 
   81*com[Subscript[b, 4][1], Subscript[b, 6][1]] + 
   81*com[Subscript[b, 4][1], Subscript[\[Epsilon], 6][1]] + 
   9*com[Subscript[b, 6][1], Subscript[\[Epsilon], 4][1]], 
 980*com[Subscript[b, 2], com[Subscript[b, 2], com[Subscript[b, 2], 
       Subscript[b, 5]]]] + 700*com[Subscript[b, 2], 
     com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 4]]]] + 
   875*com[Subscript[b, 2], com[Subscript[b, 3], com[Subscript[b, 2], 
       Subscript[b, 4]]]] + 1050*com[Subscript[b, 3], 
     com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 4]]]] + 
   6*com[Subscript[b, 4], Subscript[b, 7][2]] + 
   504*com[Subscript[b, 5], com[Subscript[b, 2], Subscript[b, 4][1]]] + 
   840*com[Subscript[b, 5], com[Subscript[b, 3], Subscript[b, 3][1]]] + 
   10*com[Subscript[b, 5], Subscript[b, 6][2]] + 
   10*com[Subscript[b, 5], Subscript[\[Epsilon], 6][2]] + 
   840*com[Subscript[b, 6], com[Subscript[b, 2], Subscript[b, 3][1]]] == 
  105*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 6][1]]] + 
   140*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5][1]]] + 
   714*com[Subscript[b, 2], com[Subscript[b, 5], Subscript[b, 4][1]]] + 
   1260*com[Subscript[b, 2], com[Subscript[b, 6], Subscript[b, 3][1]]] + 
   210*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 6][1]]] + 
   420*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5][1]]] + 
   1260*com[Subscript[b, 3], com[Subscript[b, 5], Subscript[b, 3][1]]] + 
   336*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 5][1]]] + 
   20*com[Subscript[b, 6], Subscript[b, 5][2]] + 
   60*com[Subscript[b, 7], Subscript[b, 4][2]] + 
   20*com[Subscript[\[Epsilon], 6], Subscript[b, 5][2]] + 
   24*com[Subscript[b, 4][1], Subscript[b, 7][1]] + 
   20*com[Subscript[b, 5][1], Subscript[b, 6][1]] + 
   20*com[Subscript[b, 5][1], Subscript[\[Epsilon], 6][1]], 
 com[Subscript[b, 2], Subscript[b, 8]] + 
   2*com[Subscript[b, 4], Subscript[\[Epsilon], 6]] == 
  3*com[Subscript[b, 4], Subscript[b, 6]] + com[Subscript[b, 6], 
    Subscript[\[Epsilon], 4]], 2*com[Subscript[b, 2], Subscript[b, 9]] + 
   5*com[Subscript[b, 5], Subscript[\[Epsilon], 6]] == 
  12*com[Subscript[b, 4], Subscript[b, 7]] + 
   10*com[Subscript[b, 5], Subscript[b, 6]] + 
   3*com[Subscript[b, 7], Subscript[\[Epsilon], 4]], 
 427*com[Subscript[b, 2], com[Subscript[b, 3], Subscript[b, 6]]] + 
   462*com[Subscript[b, 2], com[Subscript[b, 4], Subscript[b, 5]]] + 
   350*com[Subscript[b, 3], com[Subscript[b, 2], Subscript[b, 6]]] + 
   210*com[Subscript[b, 3], com[Subscript[b, 3], Subscript[b, 5]]] + 
   15*com[Subscript[b, 3], Subscript[\[Epsilon], 8][1]] + 
   45*com[Subscript[b, 5], Subscript[b, 6][1]] + 
   60*com[Subscript[b, 6], Subscript[b, 5][1]] + 
   15*com[Subscript[b, 7], Subscript[\[Epsilon], 4][1]] + 
   6*com[Subscript[\[Epsilon], 4], Subscript[b, 7][1]] + 
   90*com[Subscript[\[Epsilon], 8], Subscript[b, 3][1]] == 
  56*com[Subscript[b, 2], com[Subscript[b, 2], Subscript[b, 7]]] + 
   651*com[Subscript[b, 4], com[Subscript[b, 2], Subscript[b, 5]]] + 
   630*com[Subscript[b, 4], com[Subscript[b, 3], Subscript[b, 4]]] + 
   18*com[Subscript[b, 4], Subscript[b, 7][1]] + 
   30*com[Subscript[b, 5], Subscript[\[Epsilon], 6][1]] + 
   45*com[Subscript[b, 7], Subscript[b, 4][1]] + 
   40*com[Subscript[\[Epsilon], 6], Subscript[b, 5][1]]}


==> anc/InitialValue3pt.txt <==
pole12 = 2 Pi I/(s12 eta3 bareta3);
pole13 = 2 Pi I/(s13 eta2 bareta2);
pole23 = 2 Pi I/(s23 eta23 bareta23);
pole02 = 2 Pi I/(s02 eta3 bareta3);
pole03 = 2 Pi I/(s03 eta2 bareta2);
(* these are the 6 rows of the 6 x 6 matrix hatY^{i infty} at \
zeta_{...} \[Rule] 0 *)

Init3A(* 
  1st row *)= {1/(eta23 eta3 bareta23 bareta3) - pole12 - 
     pole23 + (2 Pi I)^2/s123 (1/s12 + 1/s23), 
    1/(eta23 eta2 bareta23 bareta3) + pole23 - (2 Pi I)^2/(s23 s123), 
    1/(eta2 eta3 bareta23 bareta3) - pole12, 
    1/(eta2 eta3 bareta23 bareta3), 
    1/(eta23 eta2 bareta23 bareta3) + pole23, 
    1/(eta23 eta3 bareta23 bareta3) - pole23} /. {eta23 -> 
     eta2 + eta3, bareta23 -> bareta2 + bareta3};

Init3B(* 
  2nd row *)= {1/(eta23 eta3 bareta23 bareta2) + 
     pole23 - (2 Pi I)^2/(s23 s123), 
    1/(eta23 eta2 bareta23 bareta2) - pole13 - 
     pole23 + (2 Pi I)^2/s123 (1/s13 + 1/s23), 
    1/(eta2 eta3 bareta23 bareta2), 
    1/(eta2 eta3 bareta23 bareta2) - pole13, 
    1/(eta23 eta2 bareta23 bareta2) - pole23, 
    1/(eta23 eta3 bareta23 bareta2) + pole23} /. {eta23 -> 
     eta2 + eta3, bareta23 -> bareta2 + bareta3};

Init3C(* 
  3rd row *)= {1/(eta23 eta3 bareta2 bareta3) - pole12, 
    1/(eta23 eta2 bareta2 bareta3), 
    1/(eta2 eta3 bareta2 bareta3) - pole12 - 
     pole03 + (2 Pi I)^2/(s12 s03), 1/(eta2 eta3 bareta2 bareta3), 
    1/(eta23 eta2 bareta2 bareta3) - pole03, 
    1/(eta23 eta3 bareta2 bareta3)} /. {eta23 -> eta2 + eta3, 
    bareta23 -> bareta2 + bareta3};

Init3D(* 
  4th row *)= {1/(eta23 eta3 bareta2 bareta3), 
    1/(eta23 eta2 bareta2 bareta3) - pole13, 
    1/(eta2 eta3 bareta2 bareta3), 
    1/(eta2 eta3 bareta2 bareta3) - pole13 - 
     pole02 + (2 Pi I)^2/(s02 s13), 1/(eta23 eta2 bareta2 bareta3), 
    1/(eta23 eta3 bareta2 bareta3) - pole02} /. {eta23 -> eta2 + eta3,
     bareta23 -> bareta2 + bareta3};

Init3E(* 
  5th row *)= {1/(eta23 eta3 bareta23 bareta2) + pole23, 
    1/(eta23 eta2 bareta23 bareta2) - pole23, 
    1/(eta2 eta3 bareta23 bareta2) - pole03, 
    1/(eta2 eta3 bareta23 bareta2), 
    1/(eta23 eta2 bareta23 bareta2) - pole23 - 
     pole03 + (2 Pi I)^2/s023 (1/s03 + 1/s23), 
    1/(eta23 eta3 bareta23 bareta2) + 
     pole23 - (2 Pi I)^2/(s23 s023)} /. {eta23 -> eta2 + eta3, 
    bareta23 -> bareta2 + bareta3};

Init3F(* 
  6th row *)= {1/(eta23 eta3 bareta23 bareta3) - pole23, 
    1/(eta23 eta2 bareta23 bareta3) + pole23, 
    1/(eta2 eta3 bareta23 bareta3), 
    1/(eta2 eta3 bareta23 bareta3) - pole02, 
    1/(eta23 eta2 bareta23 bareta3) + pole23 - (2 Pi I)^2/(s23 s023), 
    1/(eta23 eta3 bareta23 bareta3) - pole23 - 
     pole02 + (2 Pi I)^2/s023 (1/s02 + 1/s23)} /. {eta23 -> 
     eta2 + eta3, bareta23 -> bareta2 + bareta3};


hatY3ptinitial = {Init3A, Init3B, Init3C, 
   Init3D, Init3E, Init3F};

==> anc/alphaBarDataset.m <==
<|{5, 2} -> {\[Alpha]Bar[{0, 2, z}, {0, 3, z}] == 0}, 
 {5, 3} -> {\[Alpha]Bar[{0, 2, z}, {1, 3, z}] == 0}, 
 {6, 2} -> {-\[Alpha]Bar[{0, 2, z}, {0, 4, e}] + \[Alpha]Bar[{0, 2, z}, 
      {0, 4, z}] == 0}, 
 {6, 3} -> {-\[Alpha]Bar[{0, 2, z}, {1, 4, e}] + \[Alpha]Bar[{0, 2, z}, 
      {1, 4, z}] == 0, \[Alpha]Bar[{0, 3, z}, {1, 3, z}] == 0}, 
 {6, 4} -> {-\[Alpha]Bar[{0, 2, z}, {2, 4, e}] + \[Alpha]Bar[{0, 2, z}, 
      {2, 4, z}] == (2*E0rndBar[{2, z}]*Zeta[3])/3}, 
 {7, 2} -> {(-2*\[Alpha]Bar[{0, 2, z}, {0, 5, z}])/3 + 
     \[Alpha]Bar[{0, 3, z}, {0, 4, e}] == 0, 
   (-2*\[Alpha]Bar[{0, 2, z}, {0, 5, z}])/3 + \[Alpha]Bar[{0, 3, z}, 
      {0, 4, z}] == 0}, 
 {7, 3} -> {-\[Alpha]Bar[{0, 3, z}, {1, 4, e}] + \[Alpha]Bar[{0, 3, z}, 
      {1, 4, z}] == 0, 2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}] - 
     2*\[Alpha]Bar[{0, 3, z}, {1, 4, e}] + \[Alpha]Bar[{0, 4, e}, 
      {1, 3, z}] == 0, 2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}] - 
     2*\[Alpha]Bar[{0, 3, z}, {1, 4, e}] + \[Alpha]Bar[{0, 4, z}, 
      {1, 3, z}] == 0, 10*\[Alpha]Bar[{0, 2, z}, {1, 5, z}] - 
     15*\[Alpha]Bar[{0, 3, z}, {1, 4, e}] + \[Alpha]Bar[{0, 2, z}, {0, 2, z}, 
      {0, 3, z}] == 0}, 
 {7, 4} -> {-\[Alpha]Bar[{0, 3, z}, {2, 4, e}] + \[Alpha]Bar[{0, 3, z}, 
      {2, 4, z}] == (2*E0rndBar[{3, z}]*Zeta[3])/3, 
   -\[Alpha]Bar[{0, 2, z}, {2, 5, z}] + \[Alpha]Bar[{0, 3, z}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{1, 3, z}, {1, 4, e}] == -(E0rndBar[{3, z}]*Zeta[3])/3, 
   -\[Alpha]Bar[{0, 2, z}, {2, 5, z}] + \[Alpha]Bar[{0, 3, z}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{1, 3, z}, {1, 4, z}] == -(E0rndBar[{3, z}]*Zeta[3])/3, 
   5*\[Alpha]Bar[{0, 2, z}, {2, 5, z}] - 
     (15*\[Alpha]Bar[{0, 3, z}, {2, 4, e}])/2 + \[Alpha]Bar[{0, 2, z}, 
      {0, 2, z}, {1, 3, z}] == -(BP[1]*E0rndBar[{2, z}]*Zeta[3]) + 
     5*E0rndBar[{3, z}]*Zeta[3]}, 
 {7, 5} -> {(-2*\[Alpha]Bar[{0, 2, z}, {3, 5, z}])/3 + 
     \[Alpha]Bar[{1, 3, z}, {2, 4, e}] == 
    (-2*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/3, 
   (-2*\[Alpha]Bar[{0, 2, z}, {3, 5, z}])/3 + \[Alpha]Bar[{1, 3, z}, 
      {2, 4, z}] == 0}, 
 {8, 2} -> {(5*\[Alpha]Bar[{0, 2, z}, {0, 6, e}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 6, z}])/4 + \[Alpha]Bar[{0, 3, z}, 
      {0, 5, z}] == 0, (-5*\[Alpha]Bar[{0, 2, z}, {0, 6, e}])/9 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 6, z}])/9 + \[Alpha]Bar[{0, 4, e}, 
      {0, 4, z}] == 0}, {8, 3} -> {\[Alpha]Bar[{0, 4, e}, {1, 4, e}] == 0, 
   (-20*\[Alpha]Bar[{0, 2, z}, {1, 6, e}])/9 + 
     (20*\[Alpha]Bar[{0, 2, z}, {1, 6, z}])/9 - 
     (4*\[Alpha]Bar[{0, 3, z}, {1, 5, z}])/3 + \[Alpha]Bar[{0, 4, e}, 
      {1, 4, z}] == 0, (-10*\[Alpha]Bar[{0, 2, z}, {1, 6, e}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {1, 6, z}])/9 - 
     (4*\[Alpha]Bar[{0, 3, z}, {1, 5, z}])/3 + \[Alpha]Bar[{0, 4, z}, 
      {1, 4, e}] == 0, (-10*\[Alpha]Bar[{0, 2, z}, {1, 6, e}])/3 + 
     (10*\[Alpha]Bar[{0, 2, z}, {1, 6, z}])/3 - 
     (8*\[Alpha]Bar[{0, 3, z}, {1, 5, z}])/3 + \[Alpha]Bar[{0, 4, z}, 
      {1, 4, z}] == 0, -5*\[Alpha]Bar[{0, 2, z}, {1, 6, e}] + 
     5*\[Alpha]Bar[{0, 2, z}, {1, 6, z}] - 
     3*\[Alpha]Bar[{0, 3, z}, {1, 5, z}] + \[Alpha]Bar[{0, 5, z}, 
      {1, 3, z}] == 0, -25*\[Alpha]Bar[{0, 2, z}, {1, 6, e}] + 
     25*\[Alpha]Bar[{0, 2, z}, {1, 6, z}] - 
     20*\[Alpha]Bar[{0, 3, z}, {1, 5, z}] - \[Alpha]Bar[{0, 2, z}, {0, 2, z}, 
      {0, 4, e}] + \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 4, z}] == 0, 
   25*\[Alpha]Bar[{0, 2, z}, {1, 6, e}] - 
     25*\[Alpha]Bar[{0, 2, z}, {1, 6, z}] + 
     20*\[Alpha]Bar[{0, 3, z}, {1, 5, z}] + \[Alpha]Bar[{0, 2, z}, {0, 3, z}, 
      {0, 3, z}] == 0}, {8, 4} -> {\[Alpha]Bar[{0, 4, e}, {2, 4, e}] == 
    (-2*E0rndBar[{4, e}]*Zeta[3])/3, 
   (-10*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/3 + 
     (10*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/3 - 
     (8*\[Alpha]Bar[{0, 3, z}, {2, 5, z}])/3 + \[Alpha]Bar[{0, 4, e}, 
      {2, 4, z}] + \[Alpha]Bar[{0, 4, z}, {2, 4, e}] == 
    (-2*E0rndBar[{4, z}]*Zeta[3])/3, 
   (-10*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/3 + 
     (10*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/3 - 
     (8*\[Alpha]Bar[{0, 3, z}, {2, 5, z}])/3 + \[Alpha]Bar[{0, 4, z}, 
      {2, 4, z}] == 0, (5*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/2 - 
     (5*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/2 + \[Alpha]Bar[{0, 3, z}, 
      {2, 5, z}] + \[Alpha]Bar[{1, 3, z}, {1, 5, z}] == 0, 
   (-5*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/3 - 
     (2*\[Alpha]Bar[{0, 3, z}, {2, 5, z}])/3 + 
     \[Alpha]Bar[{0, 4, e}, {2, 4, z}]/2 + \[Alpha]Bar[{1, 4, e}, 
      {1, 4, z}] == 0, (-25*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/2 + 
     (25*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/2 - 
     10*\[Alpha]Bar[{0, 3, z}, {2, 5, z}] - \[Alpha]Bar[{0, 2, z}, {0, 2, z}, 
      {1, 4, e}] + \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 4, z}] == 
    -(BP[2]*E0rndBar[{2, z}]*Zeta[3])/6, 
   (-75*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/2 + 
     (75*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/2 - 
     20*\[Alpha]Bar[{0, 3, z}, {2, 5, z}] + 
     (45*\[Alpha]Bar[{0, 4, e}, {2, 4, z}])/2 + \[Alpha]Bar[{0, 2, z}, 
      {0, 3, z}, {1, 3, z}] == (E0rndBar[{2, z}]*Zeta[3])/8 - 
     (BP[2]*E0rndBar[{2, z}]*Zeta[3])/4, 
   (125*\[Alpha]Bar[{0, 2, z}, {2, 6, e}])/2 - 
     (125*\[Alpha]Bar[{0, 2, z}, {2, 6, z}])/2 + 
     40*\[Alpha]Bar[{0, 3, z}, {2, 5, z}] - 
     (45*\[Alpha]Bar[{0, 4, e}, {2, 4, z}])/2 + \[Alpha]Bar[{0, 2, z}, 
      {1, 3, z}, {0, 3, z}] == -(E0rndBar[{2, z}]*Zeta[3])/8 + 
     (BP[2]*E0rndBar[{2, z}]*Zeta[3])/4 + BP[1]*E0rndBar[{3, z}]*Zeta[3]}, 
 {8, 5} -> {(5*\[Alpha]Bar[{0, 2, z}, {3, 6, e}])/3 - 
     (5*\[Alpha]Bar[{0, 2, z}, {3, 6, z}])/3 + 
     \[Alpha]Bar[{0, 3, z}, {3, 5, z}]/3 + \[Alpha]Bar[{1, 3, z}, 
      {2, 5, z}] == 0, \[Alpha]Bar[{1, 4, e}, {2, 4, e}] == 
    (-2*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/3, 
   (-10*\[Alpha]Bar[{0, 2, z}, {3, 6, e}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {3, 6, z}])/9 - 
     (4*\[Alpha]Bar[{0, 3, z}, {3, 5, z}])/9 + \[Alpha]Bar[{1, 4, e}, 
      {2, 4, z}] == 0, (-4*\[Alpha]Bar[{0, 3, z}, {3, 5, z}])/9 + 
     \[Alpha]Bar[{1, 4, z}, {2, 4, e}] == 
    (-2*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/3, 
   (-10*\[Alpha]Bar[{0, 2, z}, {3, 6, e}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {3, 6, z}])/9 - 
     (8*\[Alpha]Bar[{0, 3, z}, {3, 5, z}])/9 + \[Alpha]Bar[{1, 4, z}, 
      {2, 4, z}] == 0, (-25*\[Alpha]Bar[{0, 2, z}, {3, 6, e}])/3 + 
     (25*\[Alpha]Bar[{0, 2, z}, {3, 6, z}])/3 - 
     (20*\[Alpha]Bar[{0, 3, z}, {3, 5, z}])/3 - \[Alpha]Bar[{0, 2, z}, 
      {0, 2, z}, {2, 4, e}] + \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 4, z}] == 
    (2*E0rndBar[{2, z}, {2, z}]*Zeta[3])/3, 
   (25*\[Alpha]Bar[{0, 2, z}, {3, 6, e}])/3 - 
     (25*\[Alpha]Bar[{0, 2, z}, {3, 6, z}])/3 + 
     (20*\[Alpha]Bar[{0, 3, z}, {3, 5, z}])/3 + \[Alpha]Bar[{0, 2, z}, 
      {1, 3, z}, {1, 3, z}] == BP[1]*E0rndBar[{3, z}, {0, 0}]*Zeta[3]}, 
 {8, 6} -> {(5*\[Alpha]Bar[{0, 2, z}, {4, 6, e}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {4, 6, z}])/4 + \[Alpha]Bar[{1, 3, z}, 
      {3, 5, z}] == -(E0rndBar[{2, z}]*Zeta[5])/2, 
   (-5*\[Alpha]Bar[{0, 2, z}, {4, 6, e}])/9 + 
     (5*\[Alpha]Bar[{0, 2, z}, {4, 6, z}])/9 + \[Alpha]Bar[{2, 4, e}, 
      {2, 4, z}] == (4*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/3 + 
     (2*E0rndBar[{2, z}]*Zeta[5])/9}, 
 {9, 2} -> {(-9*\[Alpha]Bar[{0, 2, z}, {0, 7, z}])/5 + 
     2*\[Alpha]Bar[{0, 3, z}, {0, 6, e}] + \[Alpha]Bar[{0, 3, z}, 
      {0, 6, z}] == 0, \[Alpha]Bar[{0, 2, z}, {0, 7, z}]/2 - 
     (5*\[Alpha]Bar[{0, 3, z}, {0, 6, e}])/6 + \[Alpha]Bar[{0, 4, e}, 
      {0, 5, z}] == 0, -\[Alpha]Bar[{0, 2, z}, {0, 7, z}] + 
     (5*\[Alpha]Bar[{0, 3, z}, {0, 6, e}])/3 + \[Alpha]Bar[{0, 4, z}, 
      {0, 5, z}] == 0}, 
 {9, 3} -> {(10*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/9 - 
     (10*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/9 - 
     2*\[Alpha]Bar[{0, 4, e}, {1, 5, z}] + \[Alpha]Bar[{0, 4, z}, 
      {1, 5, z}] == 0, (5*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/9 - \[Alpha]Bar[{0, 4, e}, 
      {1, 5, z}] + \[Alpha]Bar[{0, 5, z}, {1, 4, e}] == 0, 
   (5*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/9 - 
     4*\[Alpha]Bar[{0, 4, e}, {1, 5, z}] + \[Alpha]Bar[{0, 5, z}, 
      {1, 4, z}] == 0, 3*\[Alpha]Bar[{0, 2, z}, {1, 7, z}] - 
     (8*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/3 - 
     (4*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/3 + 
     (6*\[Alpha]Bar[{0, 4, e}, {1, 5, z}])/5 + \[Alpha]Bar[{0, 6, e}, 
      {1, 3, z}] == 0, 3*\[Alpha]Bar[{0, 2, z}, {1, 7, z}] - 
     (8*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/3 - 
     (4*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/3 - 
     (12*\[Alpha]Bar[{0, 4, e}, {1, 5, z}])/5 + \[Alpha]Bar[{0, 6, z}, 
      {1, 3, z}] == 0, -14*\[Alpha]Bar[{0, 2, z}, {1, 7, z}] + 
     (40*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/3 + 
     10*\[Alpha]Bar[{0, 3, z}, {1, 6, z}] + 
     8*\[Alpha]Bar[{0, 4, e}, {1, 5, z}] - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 5, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {0, 4, e}] == 0, 
   -14*\[Alpha]Bar[{0, 2, z}, {1, 7, z}] + 
     (100*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/9 + 
     (110*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/9 + 
     16*\[Alpha]Bar[{0, 4, e}, {1, 5, z}] - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 5, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {0, 4, z}] == 0, 
   (-35*\[Alpha]Bar[{0, 3, z}, {1, 6, e}])/3 + 
     (35*\[Alpha]Bar[{0, 3, z}, {1, 6, z}])/3 + 
     42*\[Alpha]Bar[{0, 4, e}, {1, 5, z}] - \[Alpha]Bar[{0, 2, z}, {0, 4, e}, 
      {0, 3, z}] + \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {0, 3, z}] == 0}, 
 {9, 4} -> {(-5*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/3 + 
     3*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] - 
     2*\[Alpha]Bar[{0, 4, z}, {2, 5, z}] + \[Alpha]Bar[{0, 5, z}, 
      {2, 4, e}] == (-2*E0rndBar[{5, z}]*Zeta[3])/3, 
   (-5*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/3 - 
     2*\[Alpha]Bar[{0, 4, z}, {2, 5, z}] + \[Alpha]Bar[{0, 5, z}, 
      {2, 4, z}] == 0, (-3*\[Alpha]Bar[{0, 2, z}, {2, 7, z}])/2 + 
     \[Alpha]Bar[{0, 3, z}, {2, 6, e}]/2 + \[Alpha]Bar[{0, 3, z}, 
      {2, 6, z}] - (3*\[Alpha]Bar[{0, 4, z}, {2, 5, z}])/10 + 
     \[Alpha]Bar[{1, 3, z}, {1, 6, e}] == 0, 
   (-3*\[Alpha]Bar[{0, 2, z}, {2, 7, z}])/2 + 
     2*\[Alpha]Bar[{0, 3, z}, {2, 6, e}] - \[Alpha]Bar[{0, 3, z}, {2, 6, z}]/
      2 + (3*\[Alpha]Bar[{0, 4, z}, {2, 5, z}])/5 + 
     \[Alpha]Bar[{1, 3, z}, {1, 6, z}] == 0, 
   (-5*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/6 + 
     (5*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/6 + \[Alpha]Bar[{0, 4, e}, 
      {2, 5, z}] - \[Alpha]Bar[{0, 4, z}, {2, 5, z}]/2 + 
     \[Alpha]Bar[{1, 4, e}, {1, 5, z}] == 0, 
   (5*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/6 - 
     (5*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/6 + 
     \[Alpha]Bar[{0, 4, z}, {2, 5, z}]/2 + \[Alpha]Bar[{1, 4, z}, 
      {1, 5, z}] == 0, (-55*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/3 + 
     (55*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/3 + 
     35*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] - 
     (31*\[Alpha]Bar[{0, 4, z}, {2, 5, z}])/2 - \[Alpha]Bar[{0, 2, z}, 
      {0, 3, z}, {1, 4, e}] + \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 4, z}] == 
    -(BP[3]*E0rndBar[{2, z}]*Zeta[3])/18 + (E0rndBar[{3, z}]*Zeta[3])/12, 
   (-55*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/2 + 
     (55*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/2 + 
     60*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] - 
     (39*\[Alpha]Bar[{0, 4, z}, {2, 5, z}])/2 - \[Alpha]Bar[{0, 2, z}, 
      {0, 4, e}, {1, 3, z}] + \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {1, 3, z}] == 
    -(BP[3]*E0rndBar[{2, z}]*Zeta[3])/18 + (E0rndBar[{3, z}]*Zeta[3])/6, 
   -21*\[Alpha]Bar[{0, 2, z}, {2, 7, z}] + 
     (80*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/3 + 
     (25*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/3 + 
     6*\[Alpha]Bar[{0, 4, z}, {2, 5, z}] - 
     2*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 5, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {0, 4, e}] == 
    (BP[3]*E0rndBar[{2, z}]*Zeta[3])/18 + BP[1]*E0rndBar[{4, e}]*Zeta[3], 
   -21*\[Alpha]Bar[{0, 2, z}, {2, 7, z}] + 
     (200*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/3 - 
     (95*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/3 - 
     70*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] + 
     43*\[Alpha]Bar[{0, 4, z}, {2, 5, z}] - 
     2*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 5, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {0, 4, z}] == 
    (BP[3]*E0rndBar[{2, z}]*Zeta[3])/9 - (E0rndBar[{3, z}]*Zeta[3])/6 + 
     BP[1]*E0rndBar[{4, z}]*Zeta[3], 
   (45*\[Alpha]Bar[{0, 3, z}, {2, 6, e}])/2 - 
     (45*\[Alpha]Bar[{0, 3, z}, {2, 6, z}])/2 - 
     30*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] + 
     (51*\[Alpha]Bar[{0, 4, z}, {2, 5, z}])/2 - \[Alpha]Bar[{0, 2, z}, 
      {1, 4, e}, {0, 3, z}] + \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {0, 3, z}] == 
    (BP[3]*E0rndBar[{2, z}]*Zeta[3])/18 - (E0rndBar[{3, z}]*Zeta[3])/12 + 
     (BP[2]*E0rndBar[{3, z}]*Zeta[3])/6, 
   -25*\[Alpha]Bar[{0, 3, z}, {2, 6, e}] + 
     25*\[Alpha]Bar[{0, 3, z}, {2, 6, z}] + 
     45*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] - 
     (45*\[Alpha]Bar[{0, 4, z}, {2, 5, z}])/2 + \[Alpha]Bar[{0, 3, z}, 
      {0, 3, z}, {1, 3, z}] == (E0rndBar[{3, z}]*Zeta[3])/8 - 
     (BP[2]*E0rndBar[{3, z}]*Zeta[3])/4, 
   105*\[Alpha]Bar[{0, 2, z}, {2, 7, z}] - 
     150*\[Alpha]Bar[{0, 3, z}, {2, 6, e}] - 
     25*\[Alpha]Bar[{0, 3, z}, {2, 6, z}] + 
     30*\[Alpha]Bar[{0, 4, e}, {2, 5, z}] - 
     45*\[Alpha]Bar[{0, 4, z}, {2, 5, z}] + 
     10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 5, z}] - 
     15*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}] == 
    (BP[1]*E0rndBar[{2, z}]*Zeta[3])/12 - (BP[3]*E0rndBar[{2, z}]*Zeta[3])/
      3 - (E0rndBar[{3, z}]*Zeta[3])/6}, 
 {9, 5} -> {-\[Alpha]Bar[{0, 2, z}, {3, 7, z}] + 
     (2*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/3 - 
     \[Alpha]Bar[{0, 4, z}, {3, 5, z}]/5 + \[Alpha]Bar[{1, 3, z}, 
      {2, 6, e}] == 0, -\[Alpha]Bar[{0, 2, z}, {3, 7, z}] + 
     (4*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/3 - 
     (2*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/3 + 
     (2*\[Alpha]Bar[{0, 4, z}, {3, 5, z}])/5 + \[Alpha]Bar[{1, 3, z}, 
      {2, 6, z}] == 0, (-5*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/9 + 
     (5*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/9 + 
     \[Alpha]Bar[{0, 4, e}, {3, 5, z}]/3 - \[Alpha]Bar[{0, 4, z}, {3, 5, z}]/
      3 + \[Alpha]Bar[{1, 4, e}, {2, 5, z}] == 0, 
   (5*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/9 + \[Alpha]Bar[{1, 4, z}, 
      {2, 5, z}] == 0, \[Alpha]Bar[{0, 4, e}, {3, 5, z}]/3 - 
     \[Alpha]Bar[{0, 4, z}, {3, 5, z}]/3 + \[Alpha]Bar[{1, 5, z}, 
      {2, 4, e}] == (-2*E0rndBar[{5, z}, {0, 0}]*Zeta[3])/3, 
   (-10*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/9 + 
     (10*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/9 - \[Alpha]Bar[{0, 4, z}, 
      {3, 5, z}] + \[Alpha]Bar[{1, 5, z}, {2, 4, z}] == 0, 
   (-110*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/9 + 
     (110*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/9 + 
     (70*\[Alpha]Bar[{0, 4, e}, {3, 5, z}])/3 - 
     (31*\[Alpha]Bar[{0, 4, z}, {3, 5, z}])/3 - \[Alpha]Bar[{0, 2, z}, 
      {0, 3, z}, {2, 4, e}] + \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 4, z}] == 
    -(BP[3]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/9 + 
     (E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6 + 
     (BP[2]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/3 + 
     (2*E0rndBar[{3, z}, {2, z}]*Zeta[3])/3, 
   -7*\[Alpha]Bar[{0, 2, z}, {3, 7, z}] + 
     (80*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/9 + 
     (25*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/9 + 
     2*\[Alpha]Bar[{0, 4, z}, {3, 5, z}] - \[Alpha]Bar[{0, 2, z}, {0, 2, z}, 
      {2, 5, z}] + \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {1, 4, e}] == 
    (BP[3]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/18 - 
     (BP[2]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6 - 
     (E0rndBar[{3, z}, {2, z}]*Zeta[3])/3 + BP[1]*E0rndBar[{4, e}, {0, 0}]*
      Zeta[3], -7*\[Alpha]Bar[{0, 2, z}, {3, 7, z}] + 
     (145*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/9 - 
     (40*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/9 - 
     (35*\[Alpha]Bar[{0, 4, e}, {3, 5, z}])/3 + 
     (55*\[Alpha]Bar[{0, 4, z}, {3, 5, z}])/6 - \[Alpha]Bar[{0, 2, z}, 
      {0, 2, z}, {2, 5, z}] + \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 4, e}]/
      2 + \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {1, 4, z}] == 
    (BP[3]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/18 - 
     (E0rndBar[{3, z}, {0, 0}]*Zeta[3])/12 - 
     (BP[2]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6 - 
     (E0rndBar[{3, z}, {2, z}]*Zeta[3])/3 + BP[1]*E0rndBar[{4, z}, {0, 0}]*
      Zeta[3], (-5*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/3 + 
     10*\[Alpha]Bar[{0, 4, e}, {3, 5, z}] + 
     2*\[Alpha]Bar[{0, 4, z}, {3, 5, z}] - \[Alpha]Bar[{0, 2, z}, {1, 4, e}, 
      {1, 3, z}] + \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {1, 3, z}] == 
    (E0rndBar[{3, z}, {0, 0}]*Zeta[3])/12 + 
     (BP[2]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6, 
   15*\[Alpha]Bar[{0, 3, z}, {3, 6, e}] - 
     15*\[Alpha]Bar[{0, 3, z}, {3, 6, z}] - 
     20*\[Alpha]Bar[{0, 4, e}, {3, 5, z}] + 
     17*\[Alpha]Bar[{0, 4, z}, {3, 5, z}] - \[Alpha]Bar[{0, 2, z}, {2, 4, e}, 
      {0, 3, z}] + \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {0, 3, z}] == 
    (-2*E0rndBar[{2, z}, {3, z}]*Zeta[3])/3 - 
     (E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6 - 
     (2*E0rndBar[{3, z}, {2, z}]*Zeta[3])/3, 
   (25*\[Alpha]Bar[{0, 3, z}, {3, 6, e}])/3 - 
     (25*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/3 - 
     15*\[Alpha]Bar[{0, 4, e}, {3, 5, z}] + 
     (15*\[Alpha]Bar[{0, 4, z}, {3, 5, z}])/2 + \[Alpha]Bar[{0, 3, z}, 
      {1, 3, z}, {1, 3, z}] == -(E0rndBar[{3, z}, {0, 0}]*Zeta[3])/8 + 
     (BP[2]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/4, 
   35*\[Alpha]Bar[{0, 2, z}, {3, 7, z}] - 
     50*\[Alpha]Bar[{0, 3, z}, {3, 6, e}] - 
     (25*\[Alpha]Bar[{0, 3, z}, {3, 6, z}])/3 + 
     10*\[Alpha]Bar[{0, 4, e}, {3, 5, z}] - 
     15*\[Alpha]Bar[{0, 4, z}, {3, 5, z}] + 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 5, z}] - 
     (15*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 4, e}])/2 + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 3, z}] == 
    (-5*BP[3]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/6 - 
     BP[1]*E0rndBar[{2, z}, {2, z}]*Zeta[3] - 
     (E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6 + 
     (5*BP[2]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/2 + 
     5*E0rndBar[{3, z}, {2, z}]*Zeta[3]}, 
 {9, 6} -> {(-9*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/4 + 
     \[Alpha]Bar[{0, 3, z}, {4, 6, e}]/2 + \[Alpha]Bar[{0, 3, z}, {4, 6, z}]/
      4 + 2*\[Alpha]Bar[{1, 3, z}, {3, 6, e}] + \[Alpha]Bar[{1, 3, z}, 
      {3, 6, z}] == -(E0rndBar[{3, z}]*Zeta[5])/5, 
   (5*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/4 - 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/12 - 
     (5*\[Alpha]Bar[{1, 3, z}, {3, 6, e}])/3 + \[Alpha]Bar[{1, 4, e}, 
      {3, 5, z}] == 0, (5*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/4 + 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 6, e}])/6 - 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/4 - 
     (5*\[Alpha]Bar[{1, 3, z}, {3, 6, e}])/3 + \[Alpha]Bar[{1, 4, z}, 
      {3, 5, z}] == -(E0rndBar[{3, z}]*Zeta[5])/3, 
   (-5*\[Alpha]Bar[{0, 3, z}, {4, 6, e}])/18 + 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/18 + \[Alpha]Bar[{2, 4, e}, 
      {2, 5, z}] == (4*E0rndBar[{5, z}, {0, 0}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{3, z}]*Zeta[5])/9, (-5*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/2 + 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/6 + 
     (10*\[Alpha]Bar[{1, 3, z}, {3, 6, e}])/3 + \[Alpha]Bar[{2, 4, z}, 
      {2, 5, z}] == 0, (-17*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/2 + 
     (25*\[Alpha]Bar[{0, 3, z}, {4, 6, e}])/9 + 
     (85*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/18 + 
     (20*\[Alpha]Bar[{1, 3, z}, {3, 6, e}])/3 - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 5, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {2, 4, e}] == 
    (BP[3]*E0rndBar[{2, z}, {0, 0}, {0, 0}]*Zeta[3])/9 - 
     (2*BP[2]*E0rndBar[{3, z}, {0, 0}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {2, z}, {0, 0}]*Zeta[3])/3 + 
     2*BP[1]*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3] + 
     (BP[1]*E0rndBar[{2, z}]*Zeta[5])/3 - (10*E0rndBar[{3, z}]*Zeta[5])/9, 
   (-27*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/2 + 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 6, e}])/3 + 
     (15*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/2 + 
     (40*\[Alpha]Bar[{1, 3, z}, {3, 6, e}])/3 - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 5, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {2, 4, z}] == 
    2*BP[1]*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3] + 
     (2*BP[1]*E0rndBar[{2, z}]*Zeta[5])/3 - (2*E0rndBar[{3, z}]*Zeta[5])/3, 
   (-105*\[Alpha]Bar[{0, 2, z}, {4, 7, z}])/4 - 
     (35*\[Alpha]Bar[{0, 3, z}, {4, 6, e}])/6 + 
     (175*\[Alpha]Bar[{0, 3, z}, {4, 6, z}])/12 + 
     35*\[Alpha]Bar[{1, 3, z}, {3, 6, e}] - \[Alpha]Bar[{0, 2, z}, {2, 4, e}, 
      {1, 3, z}] + \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {1, 3, z}] == 
    (-2*E0rndBar[{2, z}, {3, z}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {2, z}, {0, 0}]*Zeta[3])/3 - 
     (BP[1]*E0rndBar[{2, z}]*Zeta[5])/3 + (7*E0rndBar[{3, z}]*Zeta[5])/3}, 
 {9, 7} -> {(-9*\[Alpha]Bar[{0, 2, z}, {5, 7, z}])/5 + 
     2*\[Alpha]Bar[{1, 3, z}, {4, 6, e}] + \[Alpha]Bar[{1, 3, z}, 
      {4, 6, z}] == (-4*E0rndBar[{3, z}, {0, 0}]*Zeta[5])/5, 
   \[Alpha]Bar[{0, 2, z}, {5, 7, z}]/2 - 
     (5*\[Alpha]Bar[{1, 3, z}, {4, 6, e}])/6 + \[Alpha]Bar[{2, 4, e}, 
      {3, 5, z}] == 4*E0rndBar[{5, z}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3] + 
     (E0rndBar[{3, z}, {0, 0}]*Zeta[5])/3, 
   -\[Alpha]Bar[{0, 2, z}, {5, 7, z}] + (5*\[Alpha]Bar[{1, 3, z}, {4, 6, e}])/
      3 + \[Alpha]Bar[{2, 4, z}, {3, 5, z}] == 
    (-2*E0rndBar[{3, z}, {0, 0}]*Zeta[5])/3}, 
 {10, 2} -> {\[Alpha]Bar[{0, 4, e}, {0, 6, e}] == 0, 
   (7*\[Alpha]Bar[{0, 2, z}, {0, 8, e}])/15 - 
     (7*\[Alpha]Bar[{0, 2, z}, {0, 8, z}])/15 + 
     (2*\[Alpha]Bar[{0, 3, z}, {0, 7, z}])/5 + \[Alpha]Bar[{0, 4, e}, 
      {0, 6, z}] == 0, (14*\[Alpha]Bar[{0, 2, z}, {0, 8, e}])/15 - 
     (14*\[Alpha]Bar[{0, 2, z}, {0, 8, z}])/15 + 
     (2*\[Alpha]Bar[{0, 3, z}, {0, 7, z}])/5 + \[Alpha]Bar[{0, 4, z}, 
      {0, 6, e}] == 0, (-7*\[Alpha]Bar[{0, 2, z}, {0, 8, e}])/5 + 
     (7*\[Alpha]Bar[{0, 2, z}, {0, 8, z}])/5 - 
     (8*\[Alpha]Bar[{0, 3, z}, {0, 7, z}])/5 + \[Alpha]Bar[{0, 4, z}, 
      {0, 6, z}] == 0}, {10, 3} -> {\[Alpha]Bar[{0, 4, e}, {1, 6, e}] == 0, 
   (-7*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/5 + 
     (7*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/5 - 
     2*\[Alpha]Bar[{0, 3, z}, {1, 7, z}] - 
     2*\[Alpha]Bar[{0, 4, e}, {1, 6, z}] + \[Alpha]Bar[{0, 4, z}, 
      {1, 6, e}] + \[Alpha]Bar[{0, 4, z}, {1, 6, z}] == 0, 
   (-7*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/6 + 
     (7*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/6 - 
     (5*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/3 - 
     (35*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/6 + 
     (5*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + \[Alpha]Bar[{0, 5, z}, 
      {1, 5, z}] == 0, \[Alpha]Bar[{0, 6, e}, {1, 4, e}] == 0, 
   (-28*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/15 + 
     (28*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/15 - 
     (2*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/3 + 
     (2*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/3 - 
     (4*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + \[Alpha]Bar[{0, 6, e}, 
      {1, 4, z}] == 0, (-7*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/15 + 
     (7*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/15 - 
     (2*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/3 - 
     (4*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/3 + 
     (2*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + \[Alpha]Bar[{0, 6, z}, 
      {1, 4, e}] == 0, (-7*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/3 + 
     (7*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/3 - 
     (4*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/3 - 
     (20*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/3 - 
     (2*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + \[Alpha]Bar[{0, 6, z}, 
      {1, 4, z}] == 0, (-14*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/3 + 
     (14*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/3 - 
     (5*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/3 - 
     (10*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/3 - 
     (10*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + \[Alpha]Bar[{0, 7, z}, 
      {1, 3, z}] == 0, (70*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/3 - 
     (70*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/3 + 
     (95*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/6 + 
     (175*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/6 + 
     (125*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/12 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, e}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, z}])/4 + 
     \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {0, 5, z}] == 0, 
   (161*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/9 - 
     (161*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/9 + 
     10*\[Alpha]Bar[{0, 3, z}, {1, 7, z}] + 
     (35*\[Alpha]Bar[{0, 4, e}, {1, 6, z}])/3 + 
     (40*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {0, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {0, 4, e}] == 0, 
   (266*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/9 - 
     (266*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/9 + 
     (80*\[Alpha]Bar[{0, 3, z}, {1, 7, z}])/3 + 
     70*\[Alpha]Bar[{0, 4, e}, {1, 6, z}] - 
     (10*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {0, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {0, 4, z}] == 0, 
   (28*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/3 - 
     (28*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/3 + 
     11*\[Alpha]Bar[{0, 3, z}, {1, 7, z}] + 
     35*\[Alpha]Bar[{0, 4, e}, {1, 6, z}] - 
     (15*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/2 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, e}])/6 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, z}])/6 + 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 5, z}, {0, 3, z}])/3 + 
     \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {0, 4, e}] == 0, 
   (7*\[Alpha]Bar[{0, 2, z}, {1, 8, e}])/3 - 
     (7*\[Alpha]Bar[{0, 2, z}, {1, 8, z}])/3 + \[Alpha]Bar[{0, 3, z}, 
      {1, 7, z}] + (5*\[Alpha]Bar[{0, 4, z}, {1, 6, e}])/2 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, e}])/6 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 6, z}])/6 + 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 5, z}, {0, 3, z}])/3 + 
     \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {0, 4, z}] == 0}, 
 {10, 4} -> {\[Alpha]Bar[{0, 4, e}, {2, 6, e}] == (E0rndBar[{4, e}]*Zeta[3])/
     630, \[Alpha]Bar[{0, 6, e}, {2, 4, e}] == 
    -(E0rndBar[{4, e}]*Zeta[3])/105 - (2*E0rndBar[{6, e}]*Zeta[3])/3, 
   -7*\[Alpha]Bar[{0, 2, z}, {2, 8, e}] + 
     7*\[Alpha]Bar[{0, 2, z}, {2, 8, z}] - 
     8*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + \[Alpha]Bar[{0, 4, z}, 
      {2, 6, e}] + 5*\[Alpha]Bar[{0, 4, z}, {2, 6, z}] - 
     (8*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + \[Alpha]Bar[{0, 6, e}, 
      {2, 4, z}] == 0, 6*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] - 
     \[Alpha]Bar[{0, 4, z}, {2, 6, e}] + \[Alpha]Bar[{0, 4, z}, {2, 6, z}] - 
     (8*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + \[Alpha]Bar[{0, 6, z}, 
      {2, 4, e}] == (-2*E0rndBar[{6, z}]*Zeta[3])/3, 
   -7*\[Alpha]Bar[{0, 2, z}, {2, 8, e}] + 
     7*\[Alpha]Bar[{0, 2, z}, {2, 8, z}] - 
     8*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + 
     6*\[Alpha]Bar[{0, 4, z}, {2, 6, z}] - 
     (16*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + \[Alpha]Bar[{0, 6, z}, 
      {2, 4, z}] == 0, (7*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/2 - 
     (7*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/2 + 
     2*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + 
     (3*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/2 - 
     (3*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/2 + 
     (4*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + \[Alpha]Bar[{1, 3, z}, 
      {1, 7, z}] == 0, \[Alpha]Bar[{1, 4, e}, {1, 6, e}] == 
    -(E0rndBar[{4, e}]*Zeta[3])/420, 
   (3*\[Alpha]Bar[{0, 4, e}, {2, 6, z}])/2 - 
     \[Alpha]Bar[{0, 4, z}, {2, 6, e}]/2 + \[Alpha]Bar[{0, 4, z}, {2, 6, z}]/
      2 - (2*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + 
     \[Alpha]Bar[{1, 4, e}, {1, 6, z}] == 0, 
   -\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + \[Alpha]Bar[{0, 4, z}, {2, 6, e}]/2 + 
     \[Alpha]Bar[{0, 4, z}, {2, 6, z}] - 
     (2*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + \[Alpha]Bar[{1, 4, z}, 
      {1, 6, e}] == 0, -\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + 
     (3*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/2 + 
     (2*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + \[Alpha]Bar[{1, 4, z}, 
      {1, 6, z}] == 0, (-343*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/18 + 
     (343*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/18 - 
     (70*\[Alpha]Bar[{0, 3, z}, {2, 7, z}])/3 - 
     (135*\[Alpha]Bar[{0, 4, e}, {2, 6, z}])/2 + 
     (95*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/6 + 
     (5*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/3 + 
     (26*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/3 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}])/9 - 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {1, 4, e}] == 
    (E0rndBar[{2, z}]*Zeta[3])/2160 + (BP[4]*E0rndBar[{2, z}]*Zeta[3])/108 + 
     (E0rndBar[{4, e}]*Zeta[3])/252 - (E0rndBar[{4, z}]*Zeta[3])/12, 
   (-343*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/18 + 
     (343*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/18 - 
     (70*\[Alpha]Bar[{0, 3, z}, {2, 7, z}])/3 + 
     45*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] - 
     (20*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/3 + 
     (145*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/6 - 
     (40*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/3 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}])/9 - 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {1, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {1, 4, z}] == 
    -(BP[4]*E0rndBar[{2, z}]*Zeta[3])/216 + (E0rndBar[{4, e}]*Zeta[3])/63 + 
     (E0rndBar[{4, z}]*Zeta[3])/12, 
   (245*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/4 - 
     (245*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/4 + 
     (105*\[Alpha]Bar[{0, 3, z}, {2, 7, z}])/2 + 
     (105*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/4 - 
     (105*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/4 + 
     19*\[Alpha]Bar[{0, 5, z}, {2, 5, z}] + 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}] - 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}] + 
     3*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {0, 5, z}] == 
    BP[1]*E0rndBar[{5, z}]*Zeta[3], 
   (833*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/18 - 
     (833*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/18 + 
     (140*\[Alpha]Bar[{0, 3, z}, {2, 7, z}])/3 + 
     (135*\[Alpha]Bar[{0, 4, e}, {2, 6, z}])/2 - 
     (25*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/6 - 
     (40*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/3 - 
     (8*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/3 + 
     (20*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}])/9 - 
     (20*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}])/9 + 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {1, 4, e}, {0, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {0, 4, e}] == 
    -(E0rndBar[{2, z}]*Zeta[3])/2160 - (BP[4]*E0rndBar[{2, z}]*Zeta[3])/216 - 
     (E0rndBar[{4, e}]*Zeta[3])/252 + (BP[2]*E0rndBar[{4, e}]*Zeta[3])/6 + 
     (E0rndBar[{4, z}]*Zeta[3])/12, 
   (833*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/18 - 
     (833*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/18 + 
     (140*\[Alpha]Bar[{0, 3, z}, {2, 7, z}])/3 - 
     45*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] + 
     (55*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/3 - 
     (215*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/6 + 
     (88*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/3 + 
     (20*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}])/9 - 
     (20*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}])/9 + 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {1, 4, e}, {0, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {0, 4, z}] == 
    (BP[4]*E0rndBar[{2, z}]*Zeta[3])/108 - (E0rndBar[{4, e}]*Zeta[3])/63 - 
     (E0rndBar[{4, z}]*Zeta[3])/12 + (BP[2]*E0rndBar[{4, z}]*Zeta[3])/6, 
   75*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] - 
     15*\[Alpha]Bar[{0, 4, z}, {2, 6, e}] + 
     15*\[Alpha]Bar[{0, 4, z}, {2, 6, z}] - 
     21*\[Alpha]Bar[{0, 5, z}, {2, 5, z}] - \[Alpha]Bar[{0, 3, z}, {0, 3, z}, 
      {1, 4, e}] + \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {1, 4, z}] == 
    -(BP[3]*E0rndBar[{3, z}]*Zeta[3])/18 - (E0rndBar[{4, e}]*Zeta[3])/168 + 
     (E0rndBar[{4, z}]*Zeta[3])/8, 
   (-49*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/6 + 
     (49*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/6 - 
     7*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] - 
     (7*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/2 + 
     (7*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/2 - 
     (66*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}])/3 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}])/3 - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 5, z}, {1, 3, z}])/3 - 
     2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {0, 3, z}] - 
     2*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 3, z}, {0, 4, e}, {1, 3, z}] == 
    -(BP[3]*E0rndBar[{3, z}]*Zeta[3])/18, 
   (-49*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/6 + 
     (49*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/6 - 
     7*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + 
     150*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] - 
     (67*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/2 + 
     (67*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/2 - 
     (216*\[Alpha]Bar[{0, 5, z}, {2, 5, z}])/5 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}])/3 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}])/3 - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 5, z}, {1, 3, z}])/3 - 
     2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {0, 3, z}] - 
     2*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 3, z}, {0, 4, z}, {1, 3, z}] == 
    -(BP[3]*E0rndBar[{3, z}]*Zeta[3])/9 - (E0rndBar[{4, e}]*Zeta[3])/84 + 
     (E0rndBar[{4, z}]*Zeta[3])/4, -21*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + 
     20*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] + 
     (55*\[Alpha]Bar[{0, 4, z}, {2, 6, e}])/2 + 
     25*\[Alpha]Bar[{0, 4, z}, {2, 6, z}] + 
     2*\[Alpha]Bar[{0, 5, z}, {2, 5, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {0, 3, z}] + 
     2*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 3, z}, {1, 3, z}, {0, 4, e}] == 
    (BP[3]*E0rndBar[{3, z}]*Zeta[3])/18 - (5*E0rndBar[{4, e}]*Zeta[3])/504 + 
     (BP[2]*E0rndBar[{4, e}]*Zeta[3])/4, 
   -21*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] - 
     (435*\[Alpha]Bar[{0, 4, e}, {2, 6, z}])/2 + 
     75*\[Alpha]Bar[{0, 4, z}, {2, 6, e}] - 
     (45*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/2 + 
     56*\[Alpha]Bar[{0, 5, z}, {2, 5, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {0, 3, z}] + 
     2*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 3, z}, {1, 3, z}, {0, 4, z}] == 
    (BP[3]*E0rndBar[{3, z}]*Zeta[3])/9 - (E0rndBar[{4, e}]*Zeta[3])/84 - 
     (3*E0rndBar[{4, z}]*Zeta[3])/8 + (BP[2]*E0rndBar[{4, z}]*Zeta[3])/4, 
   (-735*\[Alpha]Bar[{0, 2, z}, {2, 8, e}])/2 + 
     (735*\[Alpha]Bar[{0, 2, z}, {2, 8, z}])/2 - 
     350*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] - 
     900*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] + 
     75*\[Alpha]Bar[{0, 4, z}, {2, 6, e}] + 
     (25*\[Alpha]Bar[{0, 4, z}, {2, 6, z}])/2 + 
     100*\[Alpha]Bar[{0, 5, z}, {2, 5, z}] - 
     25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}] + 
     25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}] - 
     20*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}] - 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {0, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {0, 4, z}] == 
    (E0rndBar[{2, z}]*Zeta[3])/2160 + (BP[2]*E0rndBar[{2, z}]*Zeta[3])/36 + 
     (BP[4]*E0rndBar[{2, z}]*Zeta[3])/12 + (8*E0rndBar[{4, e}]*Zeta[3])/63 - 
     (17*E0rndBar[{4, z}]*Zeta[3])/12, 
   490*\[Alpha]Bar[{0, 2, z}, {2, 8, e}] - 
     490*\[Alpha]Bar[{0, 2, z}, {2, 8, z}] + 
     420*\[Alpha]Bar[{0, 3, z}, {2, 7, z}] + 
     900*\[Alpha]Bar[{0, 4, e}, {2, 6, z}] + 
     30*\[Alpha]Bar[{0, 4, z}, {2, 6, e}] - 
     30*\[Alpha]Bar[{0, 4, z}, {2, 6, z}] - 
     24*\[Alpha]Bar[{0, 5, z}, {2, 5, z}] + 
     25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, e}] - 
     25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 6, z}] + 
     30*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {1, 5, z}] + 
     10*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {0, 3, z}] + 
     15*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 3, z}, {0, 3, z}] == 
    (E0rndBar[{2, z}]*Zeta[3])/1440 - (BP[2]*E0rndBar[{2, z}]*Zeta[3])/48 - 
     (BP[4]*E0rndBar[{2, z}]*Zeta[3])/12 - (BP[1]*E0rndBar[{3, z}]*Zeta[3])/
      12 + (BP[3]*E0rndBar[{3, z}]*Zeta[3])/3 - (E0rndBar[{4, e}]*Zeta[3])/
      14 + (3*E0rndBar[{4, z}]*Zeta[3])/2}, 
 {10, 5} -> {\[Alpha]Bar[{0, 4, e}, {3, 6, e}] == 
    (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/210, 
   (7*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/3 - 
     (7*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/3 + \[Alpha]Bar[{0, 3, z}, 
      {3, 7, z}] + \[Alpha]Bar[{0, 4, z}, {3, 6, e}] - 
     \[Alpha]Bar[{0, 4, z}, {3, 6, z}] + 
     (8*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/15 + \[Alpha]Bar[{1, 3, z}, 
      {2, 7, z}] == 0, \[Alpha]Bar[{1, 4, e}, {2, 6, e}] == 
    -(E0rndBar[{4, e}, {0, 0}]*Zeta[3])/315, 
   (2*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/3 - 
     \[Alpha]Bar[{0, 4, z}, {3, 6, e}]/3 + \[Alpha]Bar[{0, 4, z}, {3, 6, z}]/
      3 - (4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/15 + 
     \[Alpha]Bar[{1, 4, e}, {2, 6, z}] == 0, 
   (-2*\[Alpha]Bar[{0, 3, z}, {3, 7, z}])/3 + 
     (2*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/3 - 
     (4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/15 + \[Alpha]Bar[{1, 4, z}, 
      {2, 6, e}] == 0, (-2*\[Alpha]Bar[{0, 3, z}, {3, 7, z}])/3 + 
     \[Alpha]Bar[{0, 4, z}, {3, 6, e}] - \[Alpha]Bar[{0, 4, z}, {3, 6, z}]/
      3 + (4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/15 + 
     \[Alpha]Bar[{1, 4, z}, {2, 6, z}] == 0, 
   -\[Alpha]Bar[{0, 5, z}, {3, 5, z}]/3 + \[Alpha]Bar[{1, 5, z}, 
      {2, 5, z}] == 0, \[Alpha]Bar[{1, 6, e}, {2, 4, e}] == 
    -(E0rndBar[{4, e}, {0, 0}]*Zeta[3])/210 - 
     (2*E0rndBar[{6, e}, {0, 0}]*Zeta[3])/3, 
   (-7*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/3 + 
     (7*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/3 - 
     2*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] + \[Alpha]Bar[{0, 4, z}, 
      {3, 6, z}] - (4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/15 + 
     \[Alpha]Bar[{1, 6, e}, {2, 4, z}] == 0, 
   \[Alpha]Bar[{0, 4, e}, {3, 6, z}] - (4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/
      15 + \[Alpha]Bar[{1, 6, z}, {2, 4, e}] == 
    (-2*E0rndBar[{6, z}, {0, 0}]*Zeta[3])/3, 
   (-7*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/3 + 
     (7*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/3 - 
     2*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] - \[Alpha]Bar[{0, 4, z}, 
      {3, 6, e}] + 2*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] - 
     (4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/3 + \[Alpha]Bar[{1, 6, z}, 
      {2, 4, z}] == 0, 75*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] - 
     15*\[Alpha]Bar[{0, 4, z}, {3, 6, e}] + 
     15*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] - 
     (44*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/3 + \[Alpha]Bar[{0, 2, z}, 
      {0, 4, e}, {2, 4, e}] - \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, z}] - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, z}] == 
    -(E0rndBar[{2, z}, {0, 0}]*Zeta[3])/1080 - 
     (BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/36 + 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/42 - 
     (BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, e}, {2, z}]*Zeta[3])/3 + 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/3 + 
     (BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/3 + 
     (2*E0rndBar[{4, z}, {2, z}]*Zeta[3])/3, 
   (245*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/12 - 
     (245*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/12 + 
     (35*\[Alpha]Bar[{0, 3, z}, {3, 7, z}])/2 + 
     (35*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/4 - 
     (35*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/4 + 
     (19*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}])/2 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}])/2 + 
     \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {1, 5, z}] == 
    BP[1]*E0rndBar[{5, z}, {0, 0}]*Zeta[3], 
   (49*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/18 - 
     (49*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/18 - 
     (45*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/2 + 
     (55*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/6 - 
     (10*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/3 + 
     (44*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/9 - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}]/2 - 
     \[Alpha]Bar[{0, 2, z}, {1, 4, e}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {1, 4, e}] == 
    (E0rndBar[{2, z}, {0, 0}]*Zeta[3])/2160 + 
     (BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/72 + 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/252 + 
     (BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{4, e}, {2, z}]*Zeta[3])/3 - 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/12 - 
     (BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/6 - 
     (E0rndBar[{4, z}, {2, z}]*Zeta[3])/3, 
   (49*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/18 - 
     (49*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/18 - 
     (45*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/2 + 
     (55*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/6 - 
     (10*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/3 + 
     (74*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/9 - 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}]/2 - 
     \[Alpha]Bar[{0, 2, z}, {1, 4, e}, {1, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {1, 4, z}] == 
    (E0rndBar[{2, z}, {0, 0}]*Zeta[3])/2160 + 
     (BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/72 + 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/252 + 
     (BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/6 + 
     (E0rndBar[{4, e}, {2, z}]*Zeta[3])/3 - 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/12 - 
     (E0rndBar[{4, z}, {2, z}]*Zeta[3])/3, 
   (392*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/9 - 
     (392*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/9 + 
     (140*\[Alpha]Bar[{0, 3, z}, {3, 7, z}])/3 + 
     90*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] - 
     (40*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/3 - 
     10*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] - 
     (68*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}])/3 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}])/3 + 
     (8*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, e}] - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}] - 
     \[Alpha]Bar[{0, 2, z}, {2, 4, e}, {0, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {0, 4, e}] == 
    -(E0rndBar[{2, z}, {0, 0}]*Zeta[3])/1080 - 
     (BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/36 - 
     (2*E0rndBar[{2, z}, {4, e}]*Zeta[3])/3 - 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/63 - 
     (BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/3 - 
     (4*E0rndBar[{4, e}, {2, z}]*Zeta[3])/3 + 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/3 + 
     (BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/3 + 
     (2*E0rndBar[{4, z}, {2, z}]*Zeta[3])/3, 
   (392*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/9 - 
     (392*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/9 + 
     (140*\[Alpha]Bar[{0, 3, z}, {3, 7, z}])/3 + 
     15*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] + 
     (5*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/3 - 
     25*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] + 
     (124*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}])/3 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}])/3 + 
     (8*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, e}] - 
     \[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}] - 
     \[Alpha]Bar[{0, 2, z}, {2, 4, e}, {0, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {0, 4, z}] == 
    -(E0rndBar[{2, z}, {0, 0}]*Zeta[3])/1080 - 
     (BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/36 - 
     (2*E0rndBar[{2, z}, {4, z}]*Zeta[3])/3 - 
     (5*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/126 - 
     (BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, e}, {2, z}]*Zeta[3])/3 + 
     (BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/3, 
   50*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] - 
     10*\[Alpha]Bar[{0, 4, z}, {3, 6, e}] + 
     10*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] - 
     14*\[Alpha]Bar[{0, 5, z}, {3, 5, z}] - \[Alpha]Bar[{0, 3, z}, {0, 3, z}, 
      {2, 4, e}] + \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, z}] == 
    (2*E0rndBar[{3, z}, {3, z}]*Zeta[3])/3 - 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/84 + 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/4, 
   -7*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] + 
     (20*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/3 + 
     (55*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/6 + 
     (25*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/3 + 
     (2*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/3 + \[Alpha]Bar[{0, 2, z}, 
      {0, 3, z}, {2, 5, z}] + \[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{0, 3, z}, {1, 3, z}, {1, 4, e}] == 
    -(E0rndBar[{3, z}, {3, z}]*Zeta[3])/3 - 
     (5*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/504 + 
     (BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/4, 
   -7*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] - 
     (95*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/2 + 
     20*\[Alpha]Bar[{0, 4, z}, {3, 6, e}] - 
     (5*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/2 + 
     (35*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/3 + \[Alpha]Bar[{0, 2, z}, 
      {0, 3, z}, {2, 5, z}] + \[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}]/2 + 
     \[Alpha]Bar[{0, 3, z}, {1, 3, z}, {1, 4, z}] == 
    -(E0rndBar[{3, z}, {3, z}]*Zeta[3])/3 - 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/56 - 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/4 + 
     (BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/4, 
   4*\[Alpha]Bar[{0, 5, z}, {3, 5, z}] - \[Alpha]Bar[{0, 3, z}, {1, 4, e}, 
      {1, 3, z}] + \[Alpha]Bar[{0, 3, z}, {1, 4, z}, {1, 3, z}] == 
    (BP[3]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/18, 
   (49*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/6 - 
     (49*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/6 + 
     7*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] + 
     (7*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/2 - 
     (7*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/2 + 
     (66*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/5 - 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}] + 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {1, 3, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}] - 
     2*\[Alpha]Bar[{0, 3, z}, {1, 4, e}, {1, 3, z}] + 
     \[Alpha]Bar[{0, 4, e}, {1, 3, z}, {1, 3, z}] == 
    (BP[3]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/18 - 
     (2*E0rndBar[{3, z}, {3, z}]*Zeta[3])/3, 
   (49*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/6 - 
     (49*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/6 + 
     7*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] - 
     50*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] + 
     (27*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/2 - 
     (27*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/2 + 
     (116*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/5 - 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}] + 
     5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {1, 3, z}] + 
     2*\[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     \[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}] - 
     2*\[Alpha]Bar[{0, 3, z}, {1, 4, e}, {1, 3, z}] + 
     \[Alpha]Bar[{0, 4, z}, {1, 3, z}, {1, 3, z}] == 
    (BP[3]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/9 - 
     (2*E0rndBar[{3, z}, {3, z}]*Zeta[3])/3 + 
     (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/84 - 
     (E0rndBar[{4, z}, {0, 0}]*Zeta[3])/4, 
   (-245*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/2 + 
     (245*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/2 - 
     (350*\[Alpha]Bar[{0, 3, z}, {3, 7, z}])/3 - 
     300*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] + 
     25*\[Alpha]Bar[{0, 4, z}, {3, 6, e}] + 
     (25*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/6 + 
     (100*\[Alpha]Bar[{0, 5, z}, {3, 5, z}])/3 - 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}])/2 + 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}])/2 - 
     10*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}] - 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, z}] == 
    -(BP[2]*E0rndBar[{2, z}, {2, z}]*Zeta[3])/6 + 
     (8*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/63 - 
     (17*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/12, 
   490*\[Alpha]Bar[{0, 2, z}, {3, 8, e}] - 
     490*\[Alpha]Bar[{0, 2, z}, {3, 8, z}] + 
     525*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] + 
     (2625*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/2 - 
     210*\[Alpha]Bar[{0, 4, z}, {3, 6, e}] - 
     (105*\[Alpha]Bar[{0, 4, z}, {3, 6, z}])/2 - 
     72*\[Alpha]Bar[{0, 5, z}, {3, 5, z}] + 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}])/2 - 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}])/2 + 
     45*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}] + 
     (45*\[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, e}])/2 - 
     (45*\[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}])/2 + 
     10*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {1, 3, z}] + 
     15*\[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     (15*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}])/2 - 
     15*\[Alpha]Bar[{0, 3, z}, {1, 4, e}, {1, 3, z}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 3, z}, {1, 3, z}] == 
    -(E0rndBar[{2, z}, {0, 0}]*Zeta[3])/48 - 
     (5*BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/8 + 
     (E0rndBar[{2, z}, {2, z}]*Zeta[3])/8 - 
     (BP[2]*E0rndBar[{2, z}, {2, z}]*Zeta[3])/4 - 
     (BP[1]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/12 + 
     (BP[3]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/3 - 5*E0rndBar[{3, z}, {3, z}]*
      Zeta[3] - (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/4 - 
     (15*BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/2 - 
     15*E0rndBar[{4, e}, {2, z}]*Zeta[3] + 
     (21*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/4 + 
     (15*BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/2 + 
     15*E0rndBar[{4, z}, {2, z}]*Zeta[3], 
   (-245*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/2 + 
     (245*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/2 - 
     210*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] - 
     (1425*\[Alpha]Bar[{0, 4, e}, {3, 6, z}])/2 + 
     (495*\[Alpha]Bar[{0, 4, z}, {3, 6, e}])/2 + 
     15*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] + 
     122*\[Alpha]Bar[{0, 5, z}, {3, 5, z}] - 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}])/2 + 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}])/2 - 
     15*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}] - 
     (45*\[Alpha]Bar[{0, 2, z}, {0, 4, e}, {2, 4, e}])/2 + 
     (45*\[Alpha]Bar[{0, 2, z}, {0, 4, z}, {2, 4, e}])/2 + 
     5*\[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     (15*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}])/2 + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 3, z}, {0, 3, z}] == 
    (E0rndBar[{2, z}, {0, 0}]*Zeta[3])/48 + 
     (5*BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/8 - 
     (E0rndBar[{2, z}, {2, z}]*Zeta[3])/8 + 
     (BP[2]*E0rndBar[{2, z}, {2, z}]*Zeta[3])/4 + 
     BP[1]*E0rndBar[{2, z}, {3, z}]*Zeta[3] + BP[1]*E0rndBar[{3, z}, {2, z}]*
      Zeta[3] - 5*E0rndBar[{3, z}, {3, z}]*Zeta[3] + 
     (3*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/28 + 
     (15*BP[2]*E0rndBar[{4, e}, {0, 0}]*Zeta[3])/2 + 
     15*E0rndBar[{4, e}, {2, z}]*Zeta[3] - 
     (9*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/4 - 
     (15*BP[2]*E0rndBar[{4, z}, {0, 0}]*Zeta[3])/2 - 
     15*E0rndBar[{4, z}, {2, z}]*Zeta[3], 
   (-1225*\[Alpha]Bar[{0, 2, z}, {3, 8, e}])/3 + 
     (1225*\[Alpha]Bar[{0, 2, z}, {3, 8, z}])/3 - 
     350*\[Alpha]Bar[{0, 3, z}, {3, 7, z}] - 
     600*\[Alpha]Bar[{0, 4, e}, {3, 6, z}] - 
     55*\[Alpha]Bar[{0, 4, z}, {3, 6, e}] + 
     55*\[Alpha]Bar[{0, 4, z}, {3, 6, z}] - 
     116*\[Alpha]Bar[{0, 5, z}, {3, 5, z}] + 
     25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, e}] - 
     25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {2, 6, z}] - 
     30*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {2, 5, z}] - 
     20*\[Alpha]Bar[{0, 2, z}, {1, 5, z}, {1, 3, z}] - 
     30*\[Alpha]Bar[{0, 2, z}, {2, 5, z}, {0, 3, z}] - 
     15*\[Alpha]Bar[{0, 3, z}, {0, 3, z}, {2, 4, e}] + 
     30*\[Alpha]Bar[{0, 3, z}, {1, 4, e}, {1, 3, z}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {0, 2, z}, {1, 3, z}] == 
    -(E0rndBar[{2, z}, {0, 0}]*Zeta[3])/720 + 
     (BP[2]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/24 + 
     (BP[4]*E0rndBar[{2, z}, {0, 0}]*Zeta[3])/6 + 
     (BP[1]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/12 - 
     (7*BP[3]*E0rndBar[{3, z}, {0, 0}]*Zeta[3])/6 - 
     BP[1]*E0rndBar[{3, z}, {2, z}]*Zeta[3] + 10*E0rndBar[{3, z}, {3, z}]*
      Zeta[3] + (E0rndBar[{4, e}, {0, 0}]*Zeta[3])/7 - 
     3*E0rndBar[{4, z}, {0, 0}]*Zeta[3]}, 
 {10, 6} -> {\[Alpha]Bar[{0, 4, e}, {4, 6, e}] == 
    (2*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/105 - 
     (2*E0rndBar[{4, e}]*Zeta[5])/5, \[Alpha]Bar[{1, 4, e}, {3, 6, e}] == 
    -(E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/210, 
   (7*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/8 - 
     (7*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/8 + 
     \[Alpha]Bar[{0, 3, z}, {4, 7, z}]/4 + \[Alpha]Bar[{0, 4, e}, {4, 6, z}]/
      4 + \[Alpha]Bar[{0, 4, z}, {4, 6, e}]/8 - 
     \[Alpha]Bar[{0, 4, z}, {4, 6, z}]/8 + \[Alpha]Bar[{1, 3, z}, {3, 7, z}]/
      2 + \[Alpha]Bar[{1, 4, e}, {3, 6, z}] == -(E0rndBar[{4, z}]*Zeta[5])/
     20, (7*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/8 - 
     (7*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/8 - 
     \[Alpha]Bar[{0, 3, z}, {4, 7, z}]/4 + \[Alpha]Bar[{0, 4, z}, {4, 6, e}]/
      8 + \[Alpha]Bar[{0, 4, z}, {4, 6, z}]/8 + 
     \[Alpha]Bar[{1, 3, z}, {3, 7, z}]/2 + \[Alpha]Bar[{1, 4, z}, 
      {3, 6, e}] == -(E0rndBar[{4, z}]*Zeta[5])/20, 
   (-7*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/8 + 
     (7*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/8 - 
     (3*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/4 + 
     (3*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/8 - 
     \[Alpha]Bar[{0, 4, z}, {4, 6, z}]/8 - \[Alpha]Bar[{1, 3, z}, {3, 7, z}]/
      2 + \[Alpha]Bar[{1, 4, z}, {3, 6, z}] == (-3*E0rndBar[{4, z}]*Zeta[5])/
     20, (35*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/16 - 
     (35*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/16 + 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/8 + 
     (15*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/16 - 
     (15*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/16 + 
     (5*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/4 + \[Alpha]Bar[{1, 5, z}, 
      {3, 5, z}] == (-3*E0rndBar[{4, z}]*Zeta[5])/8, 
   \[Alpha]Bar[{2, 4, e}, {2, 6, e}] == 
    (E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/315 + 
     (4*E0rndBar[{6, e}, {0, 0}, {0, 0}]*Zeta[3])/3, 
   -\[Alpha]Bar[{0, 4, e}, {4, 6, z}]/6 - \[Alpha]Bar[{0, 4, z}, {4, 6, e}]/
      6 + \[Alpha]Bar[{0, 4, z}, {4, 6, z}]/6 + \[Alpha]Bar[{2, 4, e}, 
      {2, 6, z}] == (4*E0rndBar[{6, z}, {0, 0}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{4, z}]*Zeta[5])/15, (7*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/6 - 
     (7*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/6 + 
     (2*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/3 - 
     \[Alpha]Bar[{0, 4, z}, {4, 6, z}]/6 + \[Alpha]Bar[{2, 4, z}, 
      {2, 6, e}] == 0, (-7*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/3 + 
     (7*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/3 - 
     \[Alpha]Bar[{0, 3, z}, {4, 7, z}]/3 - \[Alpha]Bar[{0, 4, z}, {4, 6, e}]/
      2 + \[Alpha]Bar[{0, 4, z}, {4, 6, z}]/3 - 
     2*\[Alpha]Bar[{1, 3, z}, {3, 7, z}] + \[Alpha]Bar[{2, 4, z}, 
      {2, 6, z}] == (E0rndBar[{4, z}]*Zeta[5])/5, 
   (-175*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/48 + 
     (175*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/48 + 
     (115*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/24 - 
     (25*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/16 + 
     (25*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/16 - 
     (95*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/12 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, e}])/3 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}]/3 + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {2, 5, z}] == 
    2*BP[1]*E0rndBar[{5, z}, {0, 0}, {0, 0}]*Zeta[3] + 
     (BP[2]*E0rndBar[{2, z}]*Zeta[5])/12 + (5*E0rndBar[{4, z}]*Zeta[5])/8, 
   (-28*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/3 + 
     (28*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/3 - 
     (55*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/18 - 
     (45*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/4 + 
     (35*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/12 - 
     (55*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/9 - 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {1, 4, e}, {2, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {2, 4, e}] == 
    (E0rndBar[{2, z}, {0, 0}, {0, 0}]*Zeta[3])/1080 + 
     (BP[4]*E0rndBar[{2, z}, {0, 0}, {0, 0}]*Zeta[3])/36 + 
     (E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/126 + 
     BP[2]*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3] + 
     (2*E0rndBar[{4, e}, {0, 0}, {2, z}]*Zeta[3])/3 + 
     (2*E0rndBar[{4, e}, {2, z}, {0, 0}]*Zeta[3])/3 - 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/6 - 
     (2*BP[2]*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, z}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, z}, {2, z}, {0, 0}]*Zeta[3])/3 - 
     (5*E0rndBar[{2, z}]*Zeta[5])/108 + (BP[2]*E0rndBar[{2, z}]*Zeta[5])/18, 
   (-7*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/12 + 
     (7*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/12 - 
     (5*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/9 + 
     (15*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/2 + 
     (35*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/12 - 
     (10*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/9 - 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {1, 4, e}, {2, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {1, 4, z}, {2, 4, z}] == 
    (2*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/63 + 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/6 + 
     (BP[2]*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/3 + 
     (BP[2]*E0rndBar[{2, z}]*Zeta[5])/9, 
   (707*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/72 - 
     (707*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/72 + 
     (395*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/36 + 
     (45*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/4 + 
     (5*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/24 - 
     (25*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/8 - 
     (25*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/18 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, e}])/9 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, z}])/9 + 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {2, 4, e}, {1, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {1, 4, e}] == 
    (-2*E0rndBar[{2, z}, {4, e}, {0, 0}]*Zeta[3])/3 - 
     (E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/126 - 
     (2*E0rndBar[{4, e}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, e}, {2, z}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/6 + 
     (5*E0rndBar[{2, z}]*Zeta[5])/108 - (E0rndBar[{4, z}]*Zeta[5])/12, 
   (-749*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/36 + 
     (749*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/36 + 
     (20*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/9 - 
     (15*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/2 - 
     (55*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/6 + 
     (25*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/4 - 
     (170*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/9 + 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, e}])/9 - 
     (10*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, z}])/9 + 
     (4*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {2, 4, e}, {1, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {1, 4, z}] == 
    (-2*E0rndBar[{2, z}, {4, z}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/63 - 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/6 - 
     (2*E0rndBar[{4, z}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{4, z}, {2, z}, {0, 0}]*Zeta[3])/3 - 
     (BP[2]*E0rndBar[{2, z}]*Zeta[5])/18 + (11*E0rndBar[{4, z}]*Zeta[5])/3, 
   (-35*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/24 + 
     (35*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/24 - 
     (47*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/12 + 
     (10*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/3 + 
     (95*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/24 + 
     (115*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/24 - 
     (5*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/6 + 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/3 + 
     (2*\[Alpha]Bar[{0, 2, z}, {3, 5, z}, {0, 3, z}])/3 + 
     \[Alpha]Bar[{0, 3, z}, {1, 3, z}, {2, 4, e}] == 
    -(BP[3]*E0rndBar[{3, z}, {0, 0}, {0, 0}]*Zeta[3])/9 - 
     (2*E0rndBar[{3, z}, {0, 0}, {3, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {3, z}, {0, 0}]*Zeta[3])/3 - 
     (5*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/252 + 
     (BP[2]*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/2 + 
     (BP[1]*E0rndBar[{3, z}]*Zeta[5])/3 - (19*E0rndBar[{4, z}]*Zeta[5])/12, 
   (-245*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/24 + 
     (245*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/24 - 
     (77*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/12 - 
     (45*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/4 + 
     (25*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/8 + 
     (45*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/8 - 
     (35*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/6 + 
     (2*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/3 + 
     (2*\[Alpha]Bar[{0, 2, z}, {3, 5, z}, {0, 3, z}])/3 + 
     \[Alpha]Bar[{0, 3, z}, {1, 3, z}, {2, 4, z}] == 
    -(E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/21 - 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/4 + 
     (BP[2]*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/2 + 
     (2*BP[1]*E0rndBar[{3, z}]*Zeta[5])/3 - (5*E0rndBar[{4, z}]*Zeta[5])/4, 
   (-315*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/8 + 
     (315*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/8 - 
     (45*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/4 - 
     25*\[Alpha]Bar[{0, 4, e}, {4, 6, z}] - 
     (95*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/8 + 
     (95*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/8 - 
     (45*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/2 - \[Alpha]Bar[{0, 3, z}, 
      {2, 4, e}, {1, 3, z}] + \[Alpha]Bar[{0, 3, z}, {2, 4, z}, {1, 3, z}] == 
    (-2*E0rndBar[{3, z}, {0, 0}, {3, z}]*Zeta[3])/3 - 
     (4*E0rndBar[{3, z}, {3, z}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/42 - 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/2 - 
     (BP[1]*E0rndBar[{3, z}]*Zeta[5])/3 + (19*E0rndBar[{4, z}]*Zeta[5])/4, 
   (-595*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/48 + 
     (595*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/48 - 
     (19*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/8 - 
     (85*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/16 + 
     (85*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/16 - 
     (33*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {2, 5, z}, {1, 3, z}] + 
     \[Alpha]Bar[{0, 2, z}, {3, 5, z}, {0, 3, z}]/3 - 
     \[Alpha]Bar[{0, 3, z}, {2, 4, e}, {1, 3, z}]/2 + 
     \[Alpha]Bar[{1, 3, z}, {1, 3, z}, {1, 4, e}] == 
    -(E0rndBar[{3, z}, {0, 0}, {3, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {3, z}, {0, 0}]*Zeta[3])/3 - 
     (BP[2]*E0rndBar[{2, z}]*Zeta[5])/12 + (BP[1]*E0rndBar[{3, z}]*Zeta[5])/
      6 + (17*E0rndBar[{4, z}]*Zeta[5])/8, 
   (-455*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/24 + 
     (455*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/24 - 
     (17*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/4 - 
     (25*\[Alpha]Bar[{0, 4, e}, {4, 6, z}])/2 - 
     (45*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/8 + 
     (45*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/8 - 
     12*\[Alpha]Bar[{1, 3, z}, {3, 7, z}] - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, e}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, z}])/3 + 
     \[Alpha]Bar[{0, 2, z}, {2, 5, z}, {1, 3, z}] + 
     \[Alpha]Bar[{0, 2, z}, {3, 5, z}, {0, 3, z}]/3 - 
     \[Alpha]Bar[{0, 3, z}, {2, 4, e}, {1, 3, z}]/2 + 
     \[Alpha]Bar[{1, 3, z}, {1, 3, z}, {1, 4, z}] == 
    -(E0rndBar[{3, z}, {0, 0}, {3, z}]*Zeta[3])/3 - 
     (2*E0rndBar[{3, z}, {3, z}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/84 - 
     (E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/4 - 
     (BP[2]*E0rndBar[{2, z}]*Zeta[5])/12 + (BP[1]*E0rndBar[{3, z}]*Zeta[5])/
      6 + (9*E0rndBar[{4, z}]*Zeta[5])/4, 
   (-805*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/6 + 
     (805*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/6 - 
     (475*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/6 - 
     150*\[Alpha]Bar[{0, 4, e}, {4, 6, z}] - 
     (75*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/4 + 
     (100*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/3 - 
     (125*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/3 - 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, e}])/3 + 
     (25*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {3, 6, z}])/3 - 
     (20*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}])/3 - 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {2, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {0, 2, z}, {2, 4, z}] == 
    (-10*E0rndBar[{2, z}, {2, z}, {2, z}]*Zeta[3])/3 + 
     (16*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/63 - 
     (17*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3])/6 + 
     (4*E0rndBar[{2, z}, z, {2, z}, {2, z}]*Zeta[3])/3 + 
     (8*E0rndBar[{2, z}, {2, z}, z, {2, z}]*Zeta[3])/3 + 
     4*E0rndBar[{2, z}, {2, z}, {2, z}, z]*Zeta[3] - 
     (E0rndBar[{2, z}]*Zeta[5])/12 + (15*E0rndBar[{4, z}]*Zeta[5])/2, 
   (595*\[Alpha]Bar[{0, 2, z}, {4, 8, e}])/16 - 
     (595*\[Alpha]Bar[{0, 2, z}, {4, 8, z}])/16 + 
     (505*\[Alpha]Bar[{0, 3, z}, {4, 7, z}])/8 + 
     150*\[Alpha]Bar[{0, 4, e}, {4, 6, z}] - 
     (225*\[Alpha]Bar[{0, 4, z}, {4, 6, e}])/16 + 
     (225*\[Alpha]Bar[{0, 4, z}, {4, 6, z}])/16 - 
     (125*\[Alpha]Bar[{1, 3, z}, {3, 7, z}])/4 + 
     10*\[Alpha]Bar[{0, 2, z}, {0, 3, z}, {3, 5, z}] + 
     5*\[Alpha]Bar[{0, 2, z}, {2, 5, z}, {1, 3, z}] + 
     5*\[Alpha]Bar[{0, 2, z}, {3, 5, z}, {0, 3, z}] - 
     (15*\[Alpha]Bar[{0, 3, z}, {2, 4, e}, {1, 3, z}])/2 + 
     \[Alpha]Bar[{0, 2, z}, {0, 2, z}, {1, 3, z}, {1, 3, z}] == 
    BP[1]*E0rndBar[{2, z}, {3, z}, {0, 0}]*Zeta[3] + 
     BP[1]*E0rndBar[{3, z}, {0, 0}, {2, z}]*Zeta[3] - 
     5*E0rndBar[{3, z}, {0, 0}, {3, z}]*Zeta[3] + 
     BP[1]*E0rndBar[{3, z}, {2, z}, {0, 0}]*Zeta[3] - 
     10*E0rndBar[{3, z}, {3, z}, {0, 0}]*Zeta[3] - 
     (E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[3])/7 + 
     3*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[3] - (E0rndBar[{2, z}]*Zeta[5])/
      12 - BP[2]*E0rndBar[{2, z}]*Zeta[5] + 
     (5*BP[1]*E0rndBar[{3, z}]*Zeta[5])/2 + (45*E0rndBar[{4, z}]*Zeta[5])/8}, 
 {10, 7} -> {\[Alpha]Bar[{1, 4, e}, {4, 6, e}] == 
    (-2*E0rndBar[{4, e}, {0, 0}]*Zeta[5])/5, 
   (7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/5 - 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/5 - 
     \[Alpha]Bar[{0, 3, z}, {5, 7, z}]/5 + \[Alpha]Bar[{1, 3, z}, 
      {4, 7, z}] + \[Alpha]Bar[{1, 4, e}, {4, 6, z}] + 
     \[Alpha]Bar[{1, 4, z}, {4, 6, e}] == 
    (-2*E0rndBar[{4, z}, {0, 0}]*Zeta[5])/5, 
   (-14*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/5 + 
     (14*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/5 - 
     (4*\[Alpha]Bar[{0, 3, z}, {5, 7, z}])/5 - 
     2*\[Alpha]Bar[{1, 3, z}, {4, 7, z}] - 
     3*\[Alpha]Bar[{1, 4, e}, {4, 6, z}] + \[Alpha]Bar[{1, 4, z}, 
      {4, 6, z}] == 0, \[Alpha]Bar[{2, 4, e}, {3, 6, e}] == 
    4*E0rndBar[{6, e}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3], 
   (7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/10 - 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/10 + 
     \[Alpha]Bar[{0, 3, z}, {5, 7, z}]/10 + \[Alpha]Bar[{1, 3, z}, {4, 7, z}]/
      2 + \[Alpha]Bar[{1, 4, e}, {4, 6, z}]/2 + \[Alpha]Bar[{2, 4, e}, 
      {3, 6, z}] == 4*E0rndBar[{6, z}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3], 
   (7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/10 - 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/10 + 
     \[Alpha]Bar[{0, 3, z}, {5, 7, z}]/5 - \[Alpha]Bar[{1, 4, e}, {4, 6, z}]/
      2 + \[Alpha]Bar[{2, 4, z}, {3, 6, e}] == 0, 
   (-7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/10 + 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/10 - \[Alpha]Bar[{1, 3, z}, 
      {4, 7, z}] + (3*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/2 + 
     \[Alpha]Bar[{2, 4, z}, {3, 6, z}] == 0, 
   (-7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/4 + 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/4 - 
     \[Alpha]Bar[{0, 3, z}, {5, 7, z}]/4 - 
     (5*\[Alpha]Bar[{1, 3, z}, {4, 7, z}])/4 - 
     (15*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/4 + \[Alpha]Bar[{2, 5, z}, 
      {3, 5, z}] == 0, (35*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/8 - 
     (35*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/8 + 
     5*\[Alpha]Bar[{0, 3, z}, {5, 7, z}] - 
     (5*\[Alpha]Bar[{1, 3, z}, {4, 7, z}])/4 + 
     (75*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/8 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, e}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, z}])/4 + 
     \[Alpha]Bar[{0, 2, z}, {1, 3, z}, {3, 5, z}] == 
    6*BP[1]*E0rndBar[{5, z}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3] - 
     (E0rndBar[{2, z}, {2, z}]*Zeta[5])/2, 
   (-7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/18 + 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/18 + 
     (23*\[Alpha]Bar[{0, 3, z}, {5, 7, z}])/6 - 
     (25*\[Alpha]Bar[{1, 3, z}, {4, 7, z}])/6 - 
     (5*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/6 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {2, 4, e}, {2, 4, e}] + 
     \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {2, 4, e}] == 
    (E0rndBar[{2, z}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3])/540 + 
     (BP[4]*E0rndBar[{2, z}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3])/18 - 
     (4*E0rndBar[{2, z}, {4, e}, {0, 0}, {0, 0}]*Zeta[3])/3 + 
     2*BP[2]*E0rndBar[{4, e}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3] - 
     2*BP[2]*E0rndBar[{4, z}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3] - 
     (4*E0rndBar[{4, z}, {0, 0}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (4*E0rndBar[{4, z}, {0, 0}, {2, z}, {0, 0}]*Zeta[3])/3 - 
     (4*E0rndBar[{4, z}, {2, z}, {0, 0}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{2, z}]*Zeta[3]^2)/9 - (2*E0rndBar[{2, z}, {2, z}]*Zeta[5])/
      9, (154*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/9 - 
     (154*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/9 + 
     (19*\[Alpha]Bar[{0, 3, z}, {5, 7, z}])/3 + 
     (25*\[Alpha]Bar[{1, 3, z}, {4, 7, z}])/3 + 
     (110*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/3 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, e}])/9 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, z}])/9 - 
     \[Alpha]Bar[{0, 2, z}, {2, 4, e}, {2, 4, z}] + 
     \[Alpha]Bar[{0, 2, z}, {2, 4, z}, {2, 4, z}] == 
    (-4*E0rndBar[{2, z}, {4, z}, {0, 0}, {0, 0}]*Zeta[3])/3 - 
     (4*E0rndBar[{4, z}, {0, 0}, {0, 0}, {2, z}]*Zeta[3])/3 - 
     (4*E0rndBar[{4, z}, {0, 0}, {2, z}, {0, 0}]*Zeta[3])/3 - 
     (4*E0rndBar[{4, z}, {2, z}, {0, 0}, {0, 0}]*Zeta[3])/3 - 
     (2*E0rndBar[{2, z}, {2, z}]*Zeta[5])/9, 
   (119*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/12 - 
     (119*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/12 + 
     2*\[Alpha]Bar[{0, 3, z}, {5, 7, z}] + 
     (13*\[Alpha]Bar[{1, 3, z}, {4, 7, z}])/2 + 
     (85*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, e}])/6 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, z}])/6 + 
     (2*\[Alpha]Bar[{0, 2, z}, {3, 5, z}, {1, 3, z}])/3 + 
     \[Alpha]Bar[{1, 3, z}, {1, 3, z}, {2, 4, e}] == 
    (-2*E0rndBar[{3, z}, {0, 0}, {3, z}, {0, 0}]*Zeta[3])/3 - 
     (4*E0rndBar[{3, z}, {3, z}, {0, 0}, {0, 0}]*Zeta[3])/3 + 
     (E0rndBar[{2, z}, {2, z}]*Zeta[5])/3 + 
     (BP[1]*E0rndBar[{3, z}, {0, 0}]*Zeta[5])/3, 
   (-7*\[Alpha]Bar[{0, 2, z}, {5, 8, e}])/12 + 
     (7*\[Alpha]Bar[{0, 2, z}, {5, 8, z}])/12 + 
     \[Alpha]Bar[{0, 3, z}, {5, 7, z}]/2 - \[Alpha]Bar[{1, 3, z}, 
      {4, 7, z}] - (5*\[Alpha]Bar[{1, 4, e}, {4, 6, z}])/4 - 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, e}])/6 + 
     (5*\[Alpha]Bar[{0, 2, z}, {0, 2, z}, {4, 6, z}])/6 + 
     (2*\[Alpha]Bar[{0, 2, z}, {3, 5, z}, {1, 3, z}])/3 + 
     \[Alpha]Bar[{1, 3, z}, {1, 3, z}, {2, 4, z}] == 
    (E0rndBar[{2, z}, {2, z}]*Zeta[5])/3 + 
     (2*BP[1]*E0rndBar[{3, z}, {0, 0}]*Zeta[5])/3}, 
 {10, 8} -> {\[Alpha]Bar[{2, 4, e}, {4, 6, e}] == 
    16*E0rndBar[{6, e}, {0, 0}, {0, 0}, {0, 0}, {0, 0}]*Zeta[3] - 
     (4*E0rndBar[{4, e}, {0, 0}, {0, 0}]*Zeta[5])/5, 
   (7*\[Alpha]Bar[{0, 2, z}, {6, 8, e}])/15 - 
     (7*\[Alpha]Bar[{0, 2, z}, {6, 8, z}])/15 + 
     (2*\[Alpha]Bar[{1, 3, z}, {5, 7, z}])/5 + \[Alpha]Bar[{2, 4, e}, 
      {4, 6, z}] == 16*E0rndBar[{6, z}, {0, 0}, {0, 0}, {0, 0}, {0, 0}]*
      Zeta[3] - (2*E0rndBar[{2, z}]*Zeta[7])/15, 
   (14*\[Alpha]Bar[{0, 2, z}, {6, 8, e}])/15 - 
     (14*\[Alpha]Bar[{0, 2, z}, {6, 8, z}])/15 + 
     (2*\[Alpha]Bar[{1, 3, z}, {5, 7, z}])/5 + \[Alpha]Bar[{2, 4, z}, 
      {4, 6, e}] == (-4*E0rndBar[{4, z}, {0, 0}, {0, 0}]*Zeta[5])/5 - 
     (4*E0rndBar[{2, z}]*Zeta[7])/15, 
   (-7*\[Alpha]Bar[{0, 2, z}, {6, 8, e}])/5 + 
     (7*\[Alpha]Bar[{0, 2, z}, {6, 8, z}])/5 - 
     (8*\[Alpha]Bar[{1, 3, z}, {5, 7, z}])/5 + \[Alpha]Bar[{2, 4, z}, 
      {4, 6, z}] == (2*E0rndBar[{2, z}]*Zeta[7])/5}|>


==> anc/eMGFs_Indecomposable.m <==
(* Notation: 

	Conj[..] denotes the conjugate of its argument.
	NabTau denotes the derivative operator nabla_tau.
	NabZ denotes the derivative operator nabla_z.
	BP[k] denotes the Bernoulli polynomial BernoulliB[k, u].
	y is equal to π*Im[τ].
	g[k, z] denotes the single-valued Zagier elliptic polylogarithm D+[k,k][z|τ].
	Es[k] denotes the non-holomorphic Eisenstein series of weight (k, k) with argument τ.
	Cplus[..] denotes an eMGF. The arguments are given as a sequence of columns wrapped inside a list.
	βsv[..] denotes the corresponding iterated integral. The arguments are given as a sequence of columns. The letter e denotes a blank slot.

*)

{{1, 1} -> {{g[1, z], -\[Beta]sv[{0, 2, z}]}}, 
 {2, 2} -> {{Es[2], Zeta[3]/y - 6*\[Beta]sv[{1, 4, e}]}, 
   {g[2, z], -6*\[Beta]sv[{1, 4, z}]}}, 
 {2, 1} -> {{NabZ[g[2, z]], -2*\[Beta]sv[{1, 3, z}]}}, 
 {1, 2} -> {{Conj[NabZ[g[2, z]]/y], 8*\[Beta]sv[{0, 3, z}]}}, 
 {3, 1} -> {{Pi*NabTau[Es[2]], -Zeta[3] + (3*\[Beta]sv[{2, 4, e}])/2}, 
   {Pi*NabTau[g[2, z]], (3*\[Beta]sv[{2, 4, z}])/2}}, 
 {1, 3} -> {{Conj[(Pi*NabTau[Es[2]])/y^2], -(Zeta[3]/y^2) + 
     24*\[Beta]sv[{0, 4, e}]}, {Conj[(Pi*NabTau[g[2, z]])/y^2], 
    24*\[Beta]sv[{0, 4, z}]}}, 
 {3, 3} -> {{Es[3], (3*Zeta[5])/(4*y^2) - 30*\[Beta]sv[{2, 6, e}]}, 
   {g[3, z], -30*\[Beta]sv[{2, 6, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}], 2*BP[2]*Zeta[3] + 
     Zeta[5]/(4*y^2) - 10*\[Beta]sv[{2, 6, e}] - 20*\[Beta]sv[{2, 6, z}] + 
     8*\[Beta]sv[{1, 3, z}, {0, 3, z}]}, 
   {Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
     Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}], 2*BP[2]*Zeta[3] + 
     (Zeta[3]*\[Beta]sv[{0, 2, z}])/y + 6*\[Beta]sv[{0, 2, z}, {1, 4, e}] - 
     6*\[Beta]sv[{0, 2, z}, {1, 4, z}] - 6*\[Beta]sv[{1, 4, e}, {0, 2, z}] + 
     6*\[Beta]sv[{1, 4, z}, {0, 2, z}]}}, 
 {3, 2} -> {{NabZ[g[3, z]], -12*\[Beta]sv[{2, 5, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]], 
    4*BP[1]*Zeta[3] - 8*\[Beta]sv[{2, 5, z}] + 
     4*\[Beta]sv[{1, 3, z}, {0, 2, z}]}}, 
 {2, 3} -> {{Conj[NabZ[g[3, z]]/y], 48*\[Beta]sv[{1, 5, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y], 
    (4*BP[1]*Zeta[3])/y + 32*\[Beta]sv[{1, 5, z}] - 
     16*\[Beta]sv[{0, 2, z}, {0, 3, z}]}}, 
 {4, 1} -> {{Pi*NabTau[NabZ[g[3, z]]], 3*\[Beta]sv[{3, 5, z}]}}, 
 {1, 4} -> {{Conj[(Pi*NabTau[NabZ[g[3, z]]])/y^3], 
    -192*\[Beta]sv[{0, 5, z}]}}, 
 {4, 2} -> {{-(Pi*NabTau[-Es[3]]), (-3*Zeta[5])/(2*y) + 
     15*\[Beta]sv[{3, 6, e}]}, {Pi*NabTau[g[3, z]], 15*\[Beta]sv[{3, 6, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
        Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
      NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])]), 
    -3*\[Beta]sv[{0, 2, z}, {2, 4, e}] + 3*\[Beta]sv[{0, 2, z}, {2, 4, z}]}}, 
 {2, 4} -> {{-Conj[(Pi*NabTau[-Es[3]])/y^2], (-3*Zeta[5])/(2*y^3) + 
     240*\[Beta]sv[{1, 6, e}]}, {Conj[(Pi*NabTau[g[3, z]])/y^2], 
    240*\[Beta]sv[{1, 6, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
          Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
        NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])]))/y^2], 
    (4*BP[2]*Zeta[3])/y + (2*Zeta[3]*\[Beta]sv[{0, 2, z}])/y^2 - 
     48*\[Beta]sv[{0, 4, e}, {0, 2, z}] + 
     48*\[Beta]sv[{0, 4, z}, {0, 2, z}]}}, 
 {5, 1} -> {{-(Pi*NabTau[Pi*NabTau[-Es[3]]]), (3*Zeta[5])/2 - 
     (15*\[Beta]sv[{4, 6, e}])/4}, {Pi*NabTau[Pi*NabTau[g[3, z]]], 
    (-15*\[Beta]sv[{4, 6, z}])/4}}, 
 {1, 5} -> {{-Conj[(Pi*NabTau[Pi*NabTau[-Es[3]]])/y^4], 
    (3*Zeta[5])/(2*y^4) - 960*\[Beta]sv[{0, 6, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[g[3, z]]])/y^4], -960*\[Beta]sv[{0, 6, z}]}}, 
 {4, 4} -> {{Es[4], (5*Zeta[7])/(8*y^3) - 140*\[Beta]sv[{3, 8, e}]}, 
   {g[4, z], -140*\[Beta]sv[{3, 8, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}], -1/4*Zeta[3]^2/y^2 + 
     (5*Zeta[5])/(12*y) + (9*Zeta[7])/(16*y^3) + 
     12*Zeta[3]*\[Beta]sv[{0, 4, e}] - 126*\[Beta]sv[{3, 8, e}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 4, e}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}], -1/2*(BP[2]*Zeta[5])/y - 
     Zeta[7]/(16*y^3) + 12*Zeta[3]*\[Beta]sv[{0, 4, z}] + 
     14*\[Beta]sv[{3, 8, e}] - 140*\[Beta]sv[{3, 8, z}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 4, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 4, e}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}], (3*BP[2]*Zeta[5])/(2*y) + 
     (5*Zeta[7])/(16*y^3) - 70*\[Beta]sv[{3, 8, e}] - 
     56*\[Beta]sv[{3, 8, z}] + 24*\[Beta]sv[{1, 3, z}, {1, 5, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}] + 
     24*\[Beta]sv[{2, 5, z}, {0, 3, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}], 
    (-3*Zeta[3]^2)/(4*y^2) + Zeta[5]/(4*y) + (3*BP[2]*Zeta[5])/(2*y) + 
     (9*Zeta[7])/(8*y^3) - 24*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}] + 
     36*Zeta[3]*\[Beta]sv[{0, 4, e}] + 108*Zeta[3]*\[Beta]sv[{0, 4, z}] - 
     (18*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 252*\[Beta]sv[{3, 8, e}] - 
     252*\[Beta]sv[{3, 8, z}] + 48*\[Beta]sv[{1, 3, z}, {1, 5, z}] + 
     108*\[Beta]sv[{1, 4, e}, {1, 4, z}] + 
     108*\[Beta]sv[{1, 4, z}, {1, 4, e}] - 
     54*\[Beta]sv[{2, 4, e}, {0, 4, e}] - 
     162*\[Beta]sv[{2, 4, e}, {0, 4, z}] - 
     162*\[Beta]sv[{2, 4, z}, {0, 4, e}] - 
     54*\[Beta]sv[{2, 4, z}, {0, 4, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}], 
    (7*Zeta[5])/(6*y) + (27*BP[2]*Zeta[5])/(2*y) + (6*Zeta[7])/y^3 - 
     2*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}] - (15*Zeta[5]*\[Beta]sv[{0, 2, z}])/
      (4*y^2) + 8*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}] - 
     12*Zeta[3]*\[Beta]sv[{0, 4, z}] + (2*BP[1]*Zeta[3]*\[Beta]sv[{1, 3, z}])/
      y - (6*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 1344*\[Beta]sv[{3, 8, e}] + 
     840*\[Beta]sv[{3, 8, z}] + (2*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/
      y + 150*\[Beta]sv[{0, 2, z}, {2, 6, e}] - 
     150*\[Beta]sv[{0, 2, z}, {2, 6, z}] + 
     16*\[Beta]sv[{0, 3, z}, {2, 5, z}] + 
     18*\[Beta]sv[{0, 4, z}, {2, 4, z}] + 
     176*\[Beta]sv[{1, 3, z}, {1, 5, z}] + 
     36*\[Beta]sv[{1, 4, e}, {1, 4, z}] + 
     36*\[Beta]sv[{1, 4, z}, {1, 4, e}] - 
     144*\[Beta]sv[{1, 4, z}, {1, 4, z}] + 
     16*\[Beta]sv[{1, 5, z}, {1, 3, z}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 4, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 4, e}] - 
     90*\[Beta]sv[{2, 4, z}, {0, 4, z}] + 
     176*\[Beta]sv[{2, 5, z}, {0, 3, z}] + 
     150*\[Beta]sv[{2, 6, e}, {0, 2, z}] - 
     150*\[Beta]sv[{2, 6, z}, {0, 2, z}] - 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 4, e}] + 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 4, z}] - 
     8*\[Beta]sv[{0, 2, z}, {0, 3, z}, {1, 3, z}] - 
     8*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 3, z}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 4, e}, {0, 2, z}] + 
     24*\[Beta]sv[{0, 2, z}, {1, 4, z}, {0, 2, z}] - 
     8*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 2, z}] - 
     8*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 2, z}] - 
     12*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 2, z}] + 
     12*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 2, z}]}, 
   {Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
     Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}], 
    -24*Zeta[3]*\[Beta]sv[{0, 4, z}] - (12*Zeta[3]*\[Beta]sv[{1, 4, z}])/y + 
     48*\[Beta]sv[{1, 3, z}, {1, 5, z}] + 
     72*\[Beta]sv[{1, 4, e}, {1, 4, z}] - 
     72*\[Beta]sv[{1, 4, z}, {1, 4, e}] + 
     36*\[Beta]sv[{2, 4, e}, {0, 4, z}] - 
     36*\[Beta]sv[{2, 4, z}, {0, 4, e}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}]}, 
   {Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
     Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}], (-3*BP[2]*Zeta[5])/(2*y) - 
     (3*Zeta[5]*\[Beta]sv[{0, 2, z}])/(4*y^2) - 
     6*Zeta[3]*\[Beta]sv[{0, 4, z}] - (6*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 
     (3*Zeta[3]*\[Beta]sv[{2, 4, z}])/(8*y^2) - 
     30*\[Beta]sv[{0, 2, z}, {2, 6, e}] + 
     30*\[Beta]sv[{0, 2, z}, {2, 6, z}] + 9*\[Beta]sv[{0, 4, e}, {2, 4, z}] - 
     9*\[Beta]sv[{0, 4, z}, {2, 4, e}] + 36*\[Beta]sv[{1, 4, e}, {1, 4, z}] - 
     36*\[Beta]sv[{1, 4, z}, {1, 4, e}] + 9*\[Beta]sv[{2, 4, e}, {0, 4, z}] - 
     9*\[Beta]sv[{2, 4, z}, {0, 4, e}] + 30*\[Beta]sv[{2, 6, e}, {0, 2, z}] - 
     30*\[Beta]sv[{2, 6, z}, {0, 2, z}]}, 
   {Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {2, 1, 0}}] - 
     Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}], 
    (5*BP[2]*Zeta[5])/(2*y) + Zeta[3]*\[Beta]sv[{0, 2, z}] - 
     4*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}] + (5*Zeta[5]*\[Beta]sv[{0, 2, z}])/
      (4*y^2) - 8*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}] + 
     108*Zeta[3]*\[Beta]sv[{0, 4, z}] - (6*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 
     (2*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/y + 
     50*\[Beta]sv[{0, 2, z}, {2, 6, e}] - 
     50*\[Beta]sv[{0, 2, z}, {2, 6, z}] - 
     16*\[Beta]sv[{1, 3, z}, {1, 5, z}] + 
     36*\[Beta]sv[{1, 4, e}, {1, 4, z}] - 
     36*\[Beta]sv[{1, 4, z}, {1, 4, e}] - 
     162*\[Beta]sv[{2, 4, e}, {0, 4, z}] + 
     162*\[Beta]sv[{2, 4, z}, {0, 4, e}] + 
     16*\[Beta]sv[{2, 5, z}, {0, 3, z}] - 
     50*\[Beta]sv[{2, 6, e}, {0, 2, z}] + 
     50*\[Beta]sv[{2, 6, z}, {0, 2, z}] - 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 4, e}] + 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 4, z}] + 
     8*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 3, z}] - 
     8*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 2, z}] + 
     12*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 2, z}] - 
     12*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 2, z}]}}, 
 {4, 3} -> {{NabZ[g[4, z]], -60*\[Beta]sv[{3, 7, z}]}, 
   {NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
      Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]], 
    -16*Zeta[3]*\[Beta]sv[{0, 3, z}] - (4*Zeta[3]*\[Beta]sv[{1, 3, z}])/y + 
     168*\[Beta]sv[{3, 7, z}] - 24*\[Beta]sv[{1, 3, z}, {1, 4, e}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 4, z}] + 
     24*\[Beta]sv[{1, 4, e}, {1, 3, z}] + 
     24*\[Beta]sv[{2, 4, e}, {0, 3, z}] - 
     12*\[Beta]sv[{2, 4, z}, {0, 3, z}] - 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]], 
    -((BP[1]*Zeta[5])/y) + 8*Zeta[3]*\[Beta]sv[{0, 3, z}] - 
     60*\[Beta]sv[{3, 7, z}] - 12*\[Beta]sv[{2, 4, e}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 4, z}, {0, 3, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]], 
    (3*BP[1]*Zeta[5])/y - 24*\[Beta]sv[{3, 7, z}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 4, z}] - 6*\[Beta]sv[{2, 4, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]], 
    (3*BP[1]*Zeta[5])/y - 12*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}] + 
     48*Zeta[3]*\[Beta]sv[{0, 3, z}] - (6*Zeta[3]*\[Beta]sv[{1, 3, z}])/y - 
     108*\[Beta]sv[{3, 7, z}] + 36*\[Beta]sv[{1, 4, e}, {1, 3, z}] - 
     72*\[Beta]sv[{2, 4, e}, {0, 3, z}] + 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}] - 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}]}}, 
 {3, 4} -> {{Conj[NabZ[g[4, z]]/y], 240*\[Beta]sv[{2, 7, z}]}, 
   {Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
        Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y], 
    (-16*BP[3]*Zeta[3])/3 - (16*Zeta[3]*\[Beta]sv[{0, 3, z}])/y - 
     672*\[Beta]sv[{2, 7, z}] + 96*\[Beta]sv[{0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 4, e}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 4, e}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 4, z}] + 
     96*\[Beta]sv[{1, 4, e}, {0, 3, z}] - 
     96*\[Beta]sv[{1, 4, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y], 
    (-8*BP[3]*Zeta[3])/3 - (BP[1]*Zeta[5])/y^2 + 240*\[Beta]sv[{2, 7, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 4, e}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 4, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y], 
    (3*BP[1]*Zeta[5])/y^2 + 96*\[Beta]sv[{2, 7, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 5, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 4, z}] - 
     48*\[Beta]sv[{1, 4, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y], 
    4*BP[1]*Zeta[3] + (3*BP[1]*Zeta[5])/y^2 + 432*\[Beta]sv[{2, 7, z}] - 
     96*\[Beta]sv[{0, 2, z}, {1, 5, z}] - 
     144*\[Beta]sv[{0, 3, z}, {1, 4, e}] + 
     288*\[Beta]sv[{1, 3, z}, {0, 4, e}] + 
     48*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 3, z}]}}, 
 {5, 2} -> {{Pi*NabTau[NabZ[g[4, z]]], 30*\[Beta]sv[{4, 7, z}]}, 
   {-(Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
          Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] - 
       2*NabTau[Es[2]*NabZ[g[2, z]]] - 2*NabTau[-(g[1, z]*NabZ[g[3, z]])])), 
    -4*Zeta[3]*\[Beta]sv[{1, 3, z}] + 84*\[Beta]sv[{4, 7, z}] + 
     6*\[Beta]sv[{0, 2, z}, {3, 5, z}] - 12*\[Beta]sv[{1, 3, z}, {2, 4, e}] + 
     6*\[Beta]sv[{1, 3, z}, {2, 4, z}] + 6*\[Beta]sv[{2, 4, e}, {1, 3, z}] - 
     3*\[Beta]sv[{2, 4, z}, {1, 3, z}]}, 
   {Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]], 
    BP[1]*Zeta[5] - 2*Zeta[3]*\[Beta]sv[{1, 3, z}] + 
     30*\[Beta]sv[{4, 7, z}] + 3*\[Beta]sv[{2, 4, e}, {1, 3, z}] - 
     3*\[Beta]sv[{2, 4, z}, {1, 3, z}]}}, 
 {2, 5} -> {{Conj[(Pi*NabTau[NabZ[g[4, z]]])/y^3], 
    -1920*\[Beta]sv[{1, 7, z}]}, 
   {Conj[(Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] - 
        2*NabTau[Es[2]*NabZ[g[2, z]]] - 2*NabTau[-(g[1, z]*NabZ[g[3, z]])]))/
      y^3], (16*BP[3]*Zeta[3])/y + (32*Zeta[3]*\[Beta]sv[{0, 3, z}])/y^2 + 
     5376*\[Beta]sv[{1, 7, z}] + 384*\[Beta]sv[{0, 3, z}, {0, 4, e}] - 
     192*\[Beta]sv[{0, 3, z}, {0, 4, z}] - 
     768*\[Beta]sv[{0, 4, e}, {0, 3, z}] + 
     384*\[Beta]sv[{0, 4, z}, {0, 3, z}] + 
     384*\[Beta]sv[{0, 5, z}, {0, 2, z}]}, 
   {Conj[(Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]])/y^3], 
    (-8*BP[3]*Zeta[3])/(3*y) + (BP[1]*Zeta[5])/y^3 - 
     1920*\[Beta]sv[{1, 7, z}] - 192*\[Beta]sv[{0, 3, z}, {0, 4, e}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 4, z}]}}, 
 {6, 1} -> {{Pi*NabTau[Pi*NabTau[NabZ[g[4, z]]]], (-15*\[Beta]sv[{5, 7, z}])/
     2}}, {1, 6} -> {{Conj[(Pi*NabTau[Pi*NabTau[NabZ[g[4, z]]]])/y^5], 
    7680*\[Beta]sv[{0, 7, z}]}}, 
 {5, 3} -> {{Pi*NabTau[Es[4]], (-15*Zeta[7])/(8*y^2) + 
     105*\[Beta]sv[{4, 8, e}]}, {Pi*NabTau[g[4, z]], 
    105*\[Beta]sv[{4, 8, z}]}, 
   {Pi*NabTau[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
       Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]], 
    24*Zeta[3]*\[Beta]sv[{1, 4, z}] + (3*Zeta[3]*\[Beta]sv[{2, 4, z}])/y - 
     24*\[Beta]sv[{1, 3, z}, {2, 5, z}] - 
     18*\[Beta]sv[{1, 4, e}, {2, 4, z}] + 
     18*\[Beta]sv[{1, 4, z}, {2, 4, e}] - 
     36*\[Beta]sv[{2, 4, e}, {1, 4, z}] + 
     36*\[Beta]sv[{2, 4, z}, {1, 4, e}] + 
     12*\[Beta]sv[{2, 5, z}, {1, 3, z}] + 
     12*\[Beta]sv[{3, 5, z}, {0, 3, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]], 
    Zeta[3]^2/(2*y) - (5*Zeta[5])/12 - (27*Zeta[7])/(16*y^2) - 
     6*Zeta[3]*\[Beta]sv[{1, 4, e}] + (189*\[Beta]sv[{4, 8, e}])/2 + 
     9*\[Beta]sv[{2, 4, e}, {1, 4, e}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]], 
    (BP[2]*Zeta[5])/2 + (3*Zeta[7])/(16*y^2) - 
     6*Zeta[3]*\[Beta]sv[{1, 4, z}] - (21*\[Beta]sv[{4, 8, e}])/2 + 
     105*\[Beta]sv[{4, 8, z}] + 9*\[Beta]sv[{2, 4, e}, {1, 4, z}] + 
     9*\[Beta]sv[{2, 4, z}, {1, 4, e}] - 9*\[Beta]sv[{2, 4, z}, {1, 4, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]], 
    (-3*BP[2]*Zeta[5])/2 - (15*Zeta[7])/(16*y^2) + (105*\[Beta]sv[{4, 8, e}])/
      2 + 42*\[Beta]sv[{4, 8, z}] - 12*\[Beta]sv[{1, 3, z}, {2, 5, z}] + 
     9*\[Beta]sv[{2, 4, z}, {1, 4, z}] - 6*\[Beta]sv[{2, 5, z}, {1, 3, z}] - 
     6*\[Beta]sv[{3, 5, z}, {0, 3, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]], 
    (3*Zeta[3]^2)/(2*y) - Zeta[5]/4 - (3*BP[2]*Zeta[5])/2 - 
     (27*Zeta[7])/(8*y^2) + 6*BP[1]*Zeta[3]*\[Beta]sv[{1, 3, z}] - 
     18*Zeta[3]*\[Beta]sv[{1, 4, e}] - 36*Zeta[3]*\[Beta]sv[{1, 4, z}] + 
     (9*Zeta[3]*\[Beta]sv[{2, 4, z}])/(2*y) + 189*\[Beta]sv[{4, 8, e}] + 
     189*\[Beta]sv[{4, 8, z}] - 24*\[Beta]sv[{1, 3, z}, {2, 5, z}] - 
     27*\[Beta]sv[{1, 4, e}, {2, 4, z}] - 
     27*\[Beta]sv[{1, 4, z}, {2, 4, e}] + 
     27*\[Beta]sv[{2, 4, e}, {1, 4, e}] + 
     54*\[Beta]sv[{2, 4, e}, {1, 4, z}] + 
     54*\[Beta]sv[{2, 4, z}, {1, 4, e}] + 
     27*\[Beta]sv[{2, 4, z}, {1, 4, z}] - 
     12*\[Beta]sv[{2, 5, z}, {1, 3, z}] - 
     12*\[Beta]sv[{3, 5, z}, {0, 3, z}] + 
     6*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
        Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}]] - NabTau[Es[3]*g[1, z]] - 
      NabTau[-(g[1, z]*g[3, z])] + NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*
         NabTau[Es[2]]]/4 - NabTau[Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*
         NabTau[g[2, z]]]/4), (3*BP[2]*Zeta[5])/2 + 
     12*Zeta[3]*\[Beta]sv[{1, 4, z}] + (3*Zeta[3]*\[Beta]sv[{2, 4, z}])/
      (2*y) + 30*\[Beta]sv[{0, 2, z}, {3, 6, e}] - 
     30*\[Beta]sv[{0, 2, z}, {3, 6, z}] - 9*\[Beta]sv[{1, 4, e}, {2, 4, z}] + 
     9*\[Beta]sv[{1, 4, z}, {2, 4, e}] - 18*\[Beta]sv[{2, 4, e}, {1, 4, z}] + 
     18*\[Beta]sv[{2, 4, z}, {1, 4, e}]}, 
   {Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}]] + 
      NabTau[-((Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
          Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z])] - 
      5*NabTau[Es[3]*g[1, z]] - 2*NabTau[Es[2]*g[1, z]^2] + 
      2*NabTau[g[1, z]^2*g[2, z]] - 5*NabTau[-(g[1, z]*g[3, z])] - 
      NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[g[2, z]]]/2 + 
      NabTau[Conj[NabZ[g[2, z]]/y]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
            {1, 1, z}}]]]/4 + 
      NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y]*
         NabZ[g[2, z]]]/4), (-7*Zeta[5])/6 - (27*BP[2]*Zeta[5])/2 - 
     (18*Zeta[7])/y^2 - 4*BP[1]*Zeta[3]*\[Beta]sv[{1, 3, z}] + 
     12*Zeta[3]*\[Beta]sv[{1, 4, z}] + (3*Zeta[3]*\[Beta]sv[{2, 4, z}])/
      (2*y) + 1008*\[Beta]sv[{4, 8, e}] - 630*\[Beta]sv[{4, 8, z}] - 
     80*\[Beta]sv[{1, 3, z}, {2, 5, z}] - 9*\[Beta]sv[{1, 4, e}, {2, 4, z}] - 
     9*\[Beta]sv[{1, 4, z}, {2, 4, e}] + 36*\[Beta]sv[{1, 4, z}, {2, 4, z}] - 
     18*\[Beta]sv[{2, 4, e}, {1, 4, z}] - 
     18*\[Beta]sv[{2, 4, z}, {1, 4, e}] + 
     90*\[Beta]sv[{2, 4, z}, {1, 4, z}] - 
     40*\[Beta]sv[{2, 5, z}, {1, 3, z}] - 
     40*\[Beta]sv[{3, 5, z}, {0, 3, z}] - 
     6*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 4, e}] + 
     6*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 4, z}] - 
     4*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 3, z}]}}, 
 {3, 5} -> {{Conj[(Pi*NabTau[Es[4]])/y^2], (-15*Zeta[7])/(8*y^4) + 
     1680*\[Beta]sv[{2, 8, e}]}, {Conj[(Pi*NabTau[g[4, z]])/y^2], 
    1680*\[Beta]sv[{2, 8, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
         Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]])/y^2], 
    -4*BP[4]*Zeta[3] - (96*Zeta[3]*\[Beta]sv[{0, 4, z}])/y - 
     (12*Zeta[3]*\[Beta]sv[{1, 4, z}])/y^2 + 
     192*\[Beta]sv[{0, 3, z}, {1, 5, z}] + 
     288*\[Beta]sv[{0, 4, e}, {1, 4, z}] - 
     288*\[Beta]sv[{0, 4, z}, {1, 4, e}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 5, z}] + 
     576*\[Beta]sv[{1, 4, e}, {0, 4, z}] - 
     576*\[Beta]sv[{1, 4, z}, {0, 4, e}] - 
     384*\[Beta]sv[{1, 5, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]])/y^2], 
    Zeta[3]/15 + Zeta[3]^2/(2*y^3) - (5*Zeta[5])/(12*y^2) - 
     (27*Zeta[7])/(16*y^4) - (24*Zeta[3]*\[Beta]sv[{0, 4, e}])/y + 
     1512*\[Beta]sv[{2, 8, e}] + 144*\[Beta]sv[{1, 4, e}, {0, 4, e}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]])/y^2], 
    -2*BP[4]*Zeta[3] + (BP[2]*Zeta[5])/(2*y^2) + (3*Zeta[7])/(16*y^4) - 
     (24*Zeta[3]*\[Beta]sv[{0, 4, z}])/y - 168*\[Beta]sv[{2, 8, e}] + 
     1680*\[Beta]sv[{2, 8, z}] + 144*\[Beta]sv[{1, 4, e}, {0, 4, z}] + 
     144*\[Beta]sv[{1, 4, z}, {0, 4, e}] - 
     144*\[Beta]sv[{1, 4, z}, {0, 4, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]])/y^2], 
    (-3*BP[2]*Zeta[5])/(2*y^2) - (15*Zeta[7])/(16*y^4) + 
     840*\[Beta]sv[{2, 8, e}] + 672*\[Beta]sv[{2, 8, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 5, z}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 5, z}] + 
     144*\[Beta]sv[{1, 4, z}, {0, 4, z}] - 
     192*\[Beta]sv[{1, 5, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]])/
      y^2], Zeta[3]/15 + 4*BP[2]*Zeta[3] - 2*BP[4]*Zeta[3] + 
     (3*Zeta[3]^2)/(2*y^3) - Zeta[5]/(4*y^2) - (3*BP[2]*Zeta[5])/(2*y^2) - 
     (27*Zeta[7])/(8*y^4) + (24*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}])/y - 
     (72*Zeta[3]*\[Beta]sv[{0, 4, e}])/y - (144*Zeta[3]*\[Beta]sv[{0, 4, z}])/
      y + (18*Zeta[3]*\[Beta]sv[{1, 4, z}])/y^2 + 3024*\[Beta]sv[{2, 8, e}] + 
     3024*\[Beta]sv[{2, 8, z}] - 192*\[Beta]sv[{0, 3, z}, {1, 5, z}] - 
     432*\[Beta]sv[{0, 4, e}, {1, 4, z}] - 
     432*\[Beta]sv[{0, 4, z}, {1, 4, e}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 5, z}] + 
     432*\[Beta]sv[{1, 4, e}, {0, 4, e}] + 
     864*\[Beta]sv[{1, 4, e}, {0, 4, z}] + 
     864*\[Beta]sv[{1, 4, z}, {0, 4, e}] + 
     432*\[Beta]sv[{1, 4, z}, {0, 4, z}] - 
     384*\[Beta]sv[{1, 5, z}, {0, 3, z}] + 
     96*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
          Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}]] - NabTau[Es[3]*g[1, z]] - 
        NabTau[-(g[1, z]*g[3, z])] + NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*
           NabTau[Es[2]]]/4 - NabTau[Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*
           NabTau[g[2, z]]]/4))/y^2], -2*BP[4]*Zeta[3] - 
     (9*BP[2]*Zeta[5])/(2*y^2) - (3*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^3 - 
     (48*Zeta[3]*\[Beta]sv[{0, 4, z}])/y - (6*Zeta[3]*\[Beta]sv[{1, 4, z}])/
      y^2 + 144*\[Beta]sv[{0, 4, e}, {1, 4, z}] - 
     144*\[Beta]sv[{0, 4, z}, {1, 4, e}] + 
     288*\[Beta]sv[{1, 4, e}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 4, z}, {0, 4, e}] + 
     480*\[Beta]sv[{1, 6, e}, {0, 2, z}] - 
     480*\[Beta]sv[{1, 6, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}]] + 
        NabTau[-((Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
            Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z])] - 
        5*NabTau[Es[3]*g[1, z]] - 2*NabTau[Es[2]*g[1, z]^2] + 
        2*NabTau[g[1, z]^2*g[2, z]] - 5*NabTau[-(g[1, z]*g[3, z])] - 
        NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[g[2, z]]]/2 + 
        NabTau[Conj[NabZ[g[2, z]]/y]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
              {1, 1, z}}]]]/4 + 
        NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y]*
           NabZ[g[2, z]]]/4))/y^2], (2*Zeta[3])/15 - (2*BP[4]*Zeta[3])/3 - 
     (7*Zeta[5])/(6*y^2) - (27*BP[2]*Zeta[5])/(2*y^2) - (18*Zeta[7])/y^4 + 
     (8*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}])/y - 
     (16*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}])/y + 
     (48*Zeta[3]*\[Beta]sv[{0, 4, z}])/y + (6*Zeta[3]*\[Beta]sv[{1, 4, z}])/
      y^2 + 16128*\[Beta]sv[{2, 8, e}] - 10080*\[Beta]sv[{2, 8, z}] + 
     (4*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/y^2 - 
     640*\[Beta]sv[{0, 3, z}, {1, 5, z}] - 
     144*\[Beta]sv[{0, 4, e}, {1, 4, z}] - 
     144*\[Beta]sv[{0, 4, z}, {1, 4, e}] + 
     576*\[Beta]sv[{0, 4, z}, {1, 4, z}] - 
     640*\[Beta]sv[{1, 3, z}, {0, 5, z}] - 
     288*\[Beta]sv[{1, 4, e}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 4, z}, {0, 4, e}] + 
     1440*\[Beta]sv[{1, 4, z}, {0, 4, z}] - 
     1280*\[Beta]sv[{1, 5, z}, {0, 3, z}] - 
     64*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 3, z}] - 
     96*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 2, z}] + 
     96*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 2, z}]}}, 
 {6, 2} -> {{Pi*NabTau[Pi*NabTau[Es[4]]], (15*Zeta[7])/(4*y) - 
     (105*\[Beta]sv[{5, 8, e}])/2}, {Pi*NabTau[Pi*NabTau[g[4, z]]], 
    (-105*\[Beta]sv[{5, 8, z}])/2}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
          Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] + 
      2*NabTau[Pi*g[2, z]*NabTau[Es[2]]] - 
      2*NabTau[Pi*Es[2]*NabTau[g[2, z]]] - 
      NabTau[NabZ[g[2, z]]*NabZ[g[3, z]]]/2), 
    -9*Zeta[3]*\[Beta]sv[{2, 4, z}] + 9*\[Beta]sv[{1, 3, z}, {3, 5, z}] + 
     (27*\[Beta]sv[{2, 4, e}, {2, 4, z}])/2 - 
     (27*\[Beta]sv[{2, 4, z}, {2, 4, e}])/2 - 
     3*\[Beta]sv[{3, 5, z}, {1, 3, z}]}, 
   {Pi*(NabTau[Pi*g[2, z]*NabTau[Es[2]]] - NabTau[Pi*Es[2]*NabTau[g[2, z]]] + 
      NabTau[Pi*(NabTau[Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
           Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}]] - 
         NabTau[Es[3]*g[1, z]] - NabTau[-(g[1, z]*g[3, z])] + 
         NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Es[2]]]/4 - 
         NabTau[Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*NabTau[g[2, z]]]/4)]), 
    (-9*Zeta[3]*\[Beta]sv[{2, 4, z}])/2 - 
     (15*\[Beta]sv[{0, 2, z}, {4, 6, e}])/2 + 
     (15*\[Beta]sv[{0, 2, z}, {4, 6, z}])/2 + 
     (27*\[Beta]sv[{2, 4, e}, {2, 4, z}])/4 - 
     (27*\[Beta]sv[{2, 4, z}, {2, 4, e}])/4}}, 
 {2, 6} -> {{Conj[(Pi*NabTau[Pi*NabTau[Es[4]]])/y^4], 
    (15*Zeta[7])/(4*y^5) - 13440*\[Beta]sv[{1, 8, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[g[4, z]]])/y^4], -13440*\[Beta]sv[{1, 8, z}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
            Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] + 
        2*NabTau[Pi*g[2, z]*NabTau[Es[2]]] - 
        2*NabTau[Pi*Es[2]*NabTau[g[2, z]]] - 
        NabTau[NabZ[g[2, z]]*NabZ[g[3, z]]]/2))/y^4], 
    (16*BP[4]*Zeta[3])/y + (144*Zeta[3]*\[Beta]sv[{0, 4, z}])/y^2 - 
     768*\[Beta]sv[{0, 3, z}, {0, 5, z}] - 
     3456*\[Beta]sv[{0, 4, e}, {0, 4, z}] + 
     3456*\[Beta]sv[{0, 4, z}, {0, 4, e}] + 
     2304*\[Beta]sv[{0, 5, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[Pi*g[2, z]*NabTau[Es[2]]] - 
        NabTau[Pi*Es[2]*NabTau[g[2, z]]] + 
        NabTau[Pi*(NabTau[Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
             Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}]] - 
           NabTau[Es[3]*g[1, z]] - NabTau[-(g[1, z]*g[3, z])] + 
           NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Es[2]]]/4 - 
           NabTau[Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*NabTau[g[2, z]]]/4)]))/
      y^4], (8*BP[4]*Zeta[3])/y + (6*BP[2]*Zeta[5])/y^3 + 
     (3*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^4 + (72*Zeta[3]*\[Beta]sv[{0, 4, z}])/
      y^2 - 1728*\[Beta]sv[{0, 4, e}, {0, 4, z}] + 
     1728*\[Beta]sv[{0, 4, z}, {0, 4, e}] - 
     1920*\[Beta]sv[{0, 6, e}, {0, 2, z}] + 
     1920*\[Beta]sv[{0, 6, z}, {0, 2, z}]}}, 
 {7, 1} -> {{Pi*NabTau[Pi*NabTau[Pi*NabTau[Es[4]]]], 
    (-15*Zeta[7])/4 + (105*\[Beta]sv[{6, 8, e}])/8}, 
   {Pi*NabTau[Pi*NabTau[Pi*NabTau[g[4, z]]]], (105*\[Beta]sv[{6, 8, z}])/8}}, 
 {1, 7} -> {{Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[Es[4]]]])/y^6], 
    (-15*Zeta[7])/(4*y^6) + 53760*\[Beta]sv[{0, 8, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[g[4, z]]]])/y^6], 
    53760*\[Beta]sv[{0, 8, z}]}}, 
 {5, 5} -> {{Es[5], (35*Zeta[9])/(64*y^4) - 630*\[Beta]sv[{4, 10, e}]}, 
   {g[5, z], -630*\[Beta]sv[{4, 10, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, 0}}], -1/36*Zeta[5] - 
     (Zeta[3]*Zeta[5])/(2*y^3) + (7*Zeta[7])/(16*y^2) + 
     (43*Zeta[9])/(64*y^4) + (12*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + 
     80*Zeta[3]*\[Beta]sv[{1, 6, e}] - 774*\[Beta]sv[{4, 10, e}] - 
     120*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     120*\[Beta]sv[{3, 6, e}, {0, 4, e}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}], (BP[4]*Zeta[5])/6 + 
     (BP[2]*Zeta[7])/(8*y^2) + Zeta[9]/(64*y^4) + 
     80*Zeta[3]*\[Beta]sv[{1, 6, z}] - 18*\[Beta]sv[{4, 10, e}] - 
     756*\[Beta]sv[{4, 10, z}] - 120*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     32*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     120*\[Beta]sv[{3, 6, z}, {0, 4, e}]}, 
   {Cplus[{{1, 1, z}, {2, 2, 0}, {2, 2, 0}}], (-2*BP[4]*Zeta[5])/3 + 
     (5*BP[2]*Zeta[7])/(4*y^2) + (7*Zeta[9])/(16*y^4) - 
     (12*Zeta[5]*\[Beta]sv[{0, 4, z}])/y - 504*\[Beta]sv[{4, 10, e}] + 
     252*\[Beta]sv[{4, 10, z}] + 120*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     120*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     288*\[Beta]sv[{2, 5, z}, {1, 5, z}] + 
     32*\[Beta]sv[{3, 5, z}, {0, 5, z}] + 
     120*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     120*\[Beta]sv[{3, 6, z}, {0, 4, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}], (BP[4]*Zeta[5])/3 + 
     (5*BP[2]*Zeta[7])/(4*y^2) + (21*Zeta[9])/(64*y^4) + 
     (6*Zeta[5]*\[Beta]sv[{0, 4, z}])/y - 378*\[Beta]sv[{4, 10, e}] - 
     396*\[Beta]sv[{4, 10, z}] + 120*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     60*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     60*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     32*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     60*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     60*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     120*\[Beta]sv[{3, 7, z}, {0, 3, z}]}, 
   {Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}], -1/6*(BP[4]*Zeta[5]) - 
     (5*BP[2]*Zeta[7])/(8*y^2) - (7*Zeta[9])/(64*y^4) + 
     (6*Zeta[5]*\[Beta]sv[{0, 4, z}])/y + 126*\[Beta]sv[{4, 10, e}] - 
     378*\[Beta]sv[{4, 10, z}] - 60*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     60*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     64*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     60*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     60*\[Beta]sv[{3, 6, z}, {0, 4, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 2, z}}], 
    (3*BP[2]*Zeta[3]^2)/(2*y) + Zeta[5]/60 - (BP[2]*Zeta[5])/2 + 
     BP[4]*Zeta[5] + (3*Zeta[3]*Zeta[5])/(8*y^3) - Zeta[7]/(16*y^2) - 
     (9*BP[2]*Zeta[7])/(4*y^2) - (45*Zeta[9])/(64*y^4) - 
     (9*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (27*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - 60*Zeta[3]*\[Beta]sv[{1, 6, e}] + 
     660*Zeta[3]*\[Beta]sv[{1, 6, z}] - (90*Zeta[3]*\[Beta]sv[{2, 6, z}])/y + 
     810*\[Beta]sv[{4, 10, e}] - 2268*\[Beta]sv[{4, 10, z}] + 
     36*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}] - 
     36*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] + 
     540*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     90*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     990*\[Beta]sv[{2, 4, e}, {1, 6, z}] - 
     270*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     270*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     540*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     384*\[Beta]sv[{3, 5, z}, {0, 5, z}] + 
     90*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     270*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     990*\[Beta]sv[{3, 6, z}, {0, 4, e}] + 
     270*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     54*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, e}] + 
     54*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] + 
     54*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] - 
     54*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, 0}}], 
    -1/2*(BP[2]*Zeta[3]^2)/y + Zeta[5]/90 - (BP[2]*Zeta[5])/6 - 
     (5*BP[4]*Zeta[5])/6 - (5*Zeta[3]*Zeta[5])/(8*y^3) + Zeta[7]/(12*y^2) + 
     (9*BP[2]*Zeta[7])/(8*y^2) + (69*Zeta[9])/(64*y^4) - 
     (12*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (15*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (39*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^2 - 48*BP[1]*Zeta[3]*
      \[Beta]sv[{1, 5, z}] + 100*Zeta[3]*\[Beta]sv[{1, 6, e}] + 
     100*Zeta[3]*\[Beta]sv[{1, 6, z}] - (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y - 
     1242*\[Beta]sv[{4, 10, e}] - 216*\[Beta]sv[{4, 10, z}] - 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}] + 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] + 
     96*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     180*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     360*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     150*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     150*\[Beta]sv[{2, 4, e}, {1, 6, z}] - 
     390*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     210*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     192*\[Beta]sv[{2, 5, z}, {1, 5, z}] + 
     360*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     180*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     96*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     150*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     390*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     150*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     210*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     96*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, z}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 4, z}, {0, 3, z}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, e}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, z}] + 
     24*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 3, z}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}], 
    -1/90*Zeta[5] - (BP[2]*Zeta[5])/6 - (5*BP[4]*Zeta[5])/6 + 
     Zeta[7]/(8*y^2) + (15*BP[2]*Zeta[7])/(8*y^2) + (27*Zeta[9])/(64*y^4) - 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (18*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (12*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^2) - 
     48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] + 
     120*Zeta[3]*\[Beta]sv[{1, 6, e}] + 80*Zeta[3]*\[Beta]sv[{1, 6, z}] - 
     (30*Zeta[3]*\[Beta]sv[{2, 6, e}])/y - 486*\[Beta]sv[{4, 10, e}] - 
     972*\[Beta]sv[{4, 10, z}] - 16*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     96*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     180*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     360*\[Beta]sv[{1, 4, z}, {2, 6, z}] - 
     180*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     120*\[Beta]sv[{2, 4, e}, {1, 6, z}] - 
     120*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     480*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     192*\[Beta]sv[{2, 5, z}, {1, 5, z}] + 
     180*\[Beta]sv[{2, 6, e}, {1, 4, e}] + 
     360*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     32*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     180*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     120*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     120*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     480*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     96*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 4, e}, {0, 3, z}] + 
     24*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 2, z}, {2, 1, z}}], 
    -1/36*Zeta[5] - (BP[2]*Zeta[5])/6 - (5*BP[4]*Zeta[5])/6 - 
     (13*Zeta[7])/(24*y^2) - (10*BP[2]*Zeta[7])/y^2 - (73*Zeta[9])/(32*y^4) + 
     (22*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 
     (18*Zeta[5]*\[Beta]sv[{0, 4, e}])/y - (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y + (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^2) - 
     12*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, z}] - (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (2*y^2) + 48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] - 
     120*Zeta[3]*\[Beta]sv[{1, 6, e}] - 80*Zeta[3]*\[Beta]sv[{1, 6, z}] + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + 2628*\[Beta]sv[{4, 10, e}] + 
     2160*\[Beta]sv[{4, 10, z}] - 16*Zeta[3]*\[Beta]sv[{0, 3, z}, 
       {0, 3, z}] - 456*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     180*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     60*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     120*\[Beta]sv[{1, 4, z}, {2, 6, z}] + 
     288*\[Beta]sv[{1, 5, z}, {2, 5, z}] + 
     180*\[Beta]sv[{2, 4, e}, {1, 6, e}] + 
     120*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     360*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     600*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     480*\[Beta]sv[{2, 5, z}, {1, 5, z}] - 
     180*\[Beta]sv[{2, 6, e}, {1, 4, e}] + 
     60*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     120*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     576*\[Beta]sv[{3, 5, z}, {0, 5, z}] + 
     180*\[Beta]sv[{3, 6, e}, {0, 4, e}] + 
     360*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     120*\[Beta]sv[{3, 6, z}, {0, 4, e}] + 
     600*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     456*\[Beta]sv[{3, 7, z}, {0, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, z}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, z}] - 
     96*\[Beta]sv[{1, 3, z}, {1, 4, e}, {0, 3, z}] + 
     96*\[Beta]sv[{1, 3, z}, {1, 4, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 4, z}, {1, 3, z}, {0, 3, z}] + 
     24*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] - 
     48*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 3, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{0, 3, 0}, {1, 1, z}, {1, 1, z}, {3, 0, 0}}], 
    Zeta[5]/60 - (BP[4]*Zeta[5])/6 - (2*Zeta[7])/y^2 - 
     (95*BP[2]*Zeta[7])/(4*y^2) - (20*Zeta[9])/y^4 + 
     (3*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/(2*y) + 
     (25*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^3) - 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (9*Zeta[5]*\[Beta]sv[{0, 4, z}])/y - 
     (4*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/3 - 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^2) + 
     12*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, z}] + (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (2*y^2) - 48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] + 
     80*Zeta[3]*\[Beta]sv[{1, 6, z}] + (3*BP[2]*Zeta[3]*\[Beta]sv[{2, 4, z}])/
      (2*y) + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(16*y^3) - 
     (12*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}])/y + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y + 23040*\[Beta]sv[{4, 10, e}] - 
     7560*\[Beta]sv[{4, 10, z}] - (3*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/
      (2*y^2) - 1400*\[Beta]sv[{0, 2, z}, {3, 8, e}] + 
     1400*\[Beta]sv[{0, 2, z}, {3, 8, z}] - 
     576*\[Beta]sv[{0, 3, z}, {3, 7, z}] - 
     30*\[Beta]sv[{0, 4, z}, {3, 6, e}] + 
     90*\[Beta]sv[{0, 4, z}, {3, 6, z}] + 
     32*\[Beta]sv[{0, 5, z}, {3, 5, z}] - 
     1584*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     180*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     180*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     1620*\[Beta]sv[{1, 4, z}, {2, 6, z}] - 
     768*\[Beta]sv[{1, 5, z}, {2, 5, z}] - 
     30*\[Beta]sv[{1, 6, e}, {2, 4, z}] + 
     90*\[Beta]sv[{1, 6, z}, {2, 4, z}] - 
     120*\[Beta]sv[{2, 4, e}, {1, 6, z}] - 
     90*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     990*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     1824*\[Beta]sv[{2, 5, z}, {1, 5, z}] - 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     180*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     1620*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     576*\[Beta]sv[{2, 7, z}, {1, 3, z}] - 
     320*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     90*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     120*\[Beta]sv[{3, 6, z}, {0, 4, e}] + 
     990*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     1584*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     1400*\[Beta]sv[{3, 8, e}, {0, 2, z}] + 
     1400*\[Beta]sv[{3, 8, z}, {0, 2, z}] + 
     60*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, e}] - 
     60*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, z}] + 
     48*\[Beta]sv[{0, 2, z}, {0, 3, z}, {2, 5, z}] + 
     18*\[Beta]sv[{0, 2, z}, {0, 4, e}, {2, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {0, 4, z}, {2, 4, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] + 
     72*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, z}] - 
     72*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 5, z}, {1, 3, z}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, z}] + 
     48*\[Beta]sv[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     120*\[Beta]sv[{0, 2, z}, {2, 6, e}, {0, 2, z}] - 
     120*\[Beta]sv[{0, 2, z}, {2, 6, z}, {0, 2, z}] - 
     48*\[Beta]sv[{0, 3, z}, {1, 4, e}, {1, 3, z}] - 
     24*\[Beta]sv[{0, 3, z}, {2, 4, e}, {0, 3, z}] + 
     48*\[Beta]sv[{0, 3, z}, {2, 5, z}, {0, 2, z}] + 
     18*\[Beta]sv[{0, 4, z}, {2, 4, e}, {0, 2, z}] - 
     18*\[Beta]sv[{0, 4, z}, {2, 4, z}, {0, 2, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 4, e}, {1, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 4, e}, {0, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {1, 5, z}, {0, 2, z}] + 
     72*\[Beta]sv[{1, 4, z}, {1, 4, e}, {0, 2, z}] - 
     72*\[Beta]sv[{1, 4, z}, {1, 4, z}, {0, 2, z}] + 
     48*\[Beta]sv[{1, 5, z}, {1, 3, z}, {0, 2, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 4, e}, {0, 2, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}, {0, 2, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}] + 
     60*\[Beta]sv[{2, 6, e}, {0, 2, z}, {0, 2, z}] - 
     60*\[Beta]sv[{2, 6, z}, {0, 2, z}, {0, 2, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, z}, {1, 2, 0}, {2, 1, 0}}], 
    (3*BP[2]*Zeta[3]^2)/(2*y) + Zeta[5]/36 - (BP[2]*Zeta[5])/6 - 
     (5*BP[4]*Zeta[5])/6 + (15*Zeta[3]*Zeta[5])/(8*y^3) - 
     (11*Zeta[7])/(24*y^2) - (7*BP[2]*Zeta[7])/(4*y^2) - 
     (93*Zeta[9])/(32*y^4) + (8*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 
     (33*Zeta[5]*\[Beta]sv[{0, 4, e}])/y - (51*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - (3*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^2 - 12*BP[2]*Zeta[3]*
      \[Beta]sv[{1, 4, z}] + (6*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^2 + 
     48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] - 
     220*Zeta[3]*\[Beta]sv[{1, 6, e}] - 100*Zeta[3]*\[Beta]sv[{1, 6, z}] - 
     (20*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + (5*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y + 3348*\[Beta]sv[{4, 10, e}] + 1440*\[Beta]sv[{4, 10, z}] + 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}] - 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] + 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}])/y - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y + 
     16*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     (4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y - 
     276*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     120*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     30*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     240*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     150*\[Beta]sv[{1, 4, z}, {2, 6, z}] + 
     330*\[Beta]sv[{2, 4, e}, {1, 6, e}] + 
     150*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     510*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     270*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     336*\[Beta]sv[{2, 5, z}, {1, 5, z}] + 
     120*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     240*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     30*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     150*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     112*\[Beta]sv[{3, 5, z}, {0, 5, z}] + 
     330*\[Beta]sv[{3, 6, e}, {0, 4, e}] + 
     510*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     150*\[Beta]sv[{3, 6, z}, {0, 4, e}] + 
     270*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     276*\[Beta]sv[{3, 7, z}, {0, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, z}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] - 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {1, 4, e}] + 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] + 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {1, 4, e}] - 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{1, 4, z}, {1, 3, z}, {0, 3, z}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, e}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] - 
     24*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{0, 2, 0}, {1, 1, z}, {2, 0, 0}, {2, 2, 0}}], 
    (2*Zeta[5])/15 + (2*BP[4]*Zeta[5])/3 + (15*Zeta[3]*Zeta[5])/(2*y^3) - 
     (9*Zeta[7])/(4*y^2) - (9*BP[2]*Zeta[7])/(8*y^2) - 
     (165*Zeta[9])/(16*y^4) - (2*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/y^2 + 
     (5*Zeta[5]*\[Beta]sv[{0, 2, z}])/(6*y) - 
     (BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (3*Zeta[7]*\[Beta]sv[{0, 2, z}])/(2*y^3) + 
     (4*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 
     (108*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (12*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y + (8*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/3 - 
     (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y^2 - 
     (18*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^2 - 24*BP[2]*Zeta[3]*
      \[Beta]sv[{1, 4, z}] + (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^2 + 
     96*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] - 
     720*Zeta[3]*\[Beta]sv[{1, 6, e}] - (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^3) - (120*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + 
     (60*Zeta[3]*\[Beta]sv[{2, 6, z}])/y + 11880*\[Beta]sv[{4, 10, e}] - 
     2646*\[Beta]sv[{4, 10, z}] + 24*Zeta[3]*\[Beta]sv[{0, 2, z}, 
       {0, 4, e}] - 24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] + 
     (18*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}])/y - 
     (12*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y - 
     336*\[Beta]sv[{0, 2, z}, {3, 8, e}] + 
     336*\[Beta]sv[{0, 2, z}, {3, 8, z}] + 
     32*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     (8*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}])/y - 
     120*\[Beta]sv[{0, 3, z}, {3, 7, z}] + 
     24*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}] - 
     24*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] + 
     60*\[Beta]sv[{0, 4, z}, {3, 6, e}] + 
     (8*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y - 
     456*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     (18*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y + 
     720*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     360*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     (12*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y - 
     120*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     300*\[Beta]sv[{1, 4, z}, {2, 6, z}] + 
     60*\[Beta]sv[{1, 6, e}, {2, 4, z}] + 
     1080*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     120*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     600*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     816*\[Beta]sv[{2, 5, z}, {1, 5, z}] + 
     720*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     120*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     360*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     300*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     120*\[Beta]sv[{2, 7, z}, {1, 3, z}] - 
     240*\[Beta]sv[{3, 5, z}, {0, 5, z}] + 
     1080*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     120*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     600*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     456*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     336*\[Beta]sv[{3, 8, e}, {0, 2, z}] + 
     336*\[Beta]sv[{3, 8, z}, {0, 2, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] - 
     108*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, e}] + 
     72*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, z}] - 
     36*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] - 
     48*\[Beta]sv[{0, 3, z}, {1, 3, z}, {1, 4, e}] + 
     24*\[Beta]sv[{0, 3, z}, {1, 3, z}, {1, 4, z}] - 
     24*\[Beta]sv[{0, 3, z}, {1, 4, z}, {1, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, z}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, z}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 4, z}, {0, 3, z}] - 
     108*\[Beta]sv[{1, 4, e}, {0, 2, z}, {1, 4, e}] + 
     72*\[Beta]sv[{1, 4, e}, {0, 2, z}, {1, 4, z}] - 
     48*\[Beta]sv[{1, 4, e}, {0, 3, z}, {1, 3, z}] - 
     48*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] - 
     108*\[Beta]sv[{1, 4, e}, {1, 4, e}, {0, 2, z}] + 
     72*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] + 
     72*\[Beta]sv[{1, 4, z}, {0, 2, z}, {1, 4, e}] - 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {1, 4, z}] + 
     24*\[Beta]sv[{1, 4, z}, {0, 3, z}, {1, 3, z}] - 
     24*\[Beta]sv[{1, 4, z}, {1, 3, z}, {0, 3, z}] + 
     36*\[Beta]sv[{1, 4, z}, {1, 4, z}, {0, 2, z}] - 
     36*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, e}] + 
     36*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] - 
     48*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] - 
     36*\[Beta]sv[{2, 4, e}, {0, 4, e}, {0, 2, z}] + 
     36*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] + 
     36*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] - 
     36*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, z}] + 
     24*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 3, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}], 
    -(Zeta[3]^2/y) - (6*BP[2]*Zeta[3]^2)/y - (4*Zeta[5])/15 + 
     18*BP[2]*Zeta[5] + 4*BP[4]*Zeta[5] - (9*Zeta[3]*Zeta[5])/y^3 + 
     (6*Zeta[7])/y^2 + (9*BP[2]*Zeta[7])/(2*y^2) + (135*Zeta[9])/(16*y^4) - 
     (24*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (252*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + 
     (180*Zeta[5]*\[Beta]sv[{0, 4, z}])/y - 72*BP[2]*Zeta[3]*
      \[Beta]sv[{1, 4, e}] - (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^2 - 
     24*Zeta[3]*\[Beta]sv[{1, 4, z}] - (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^2 - 192*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] + 
     1680*Zeta[3]*\[Beta]sv[{1, 6, e}] + 1200*Zeta[3]*\[Beta]sv[{1, 6, z}] - 
     (60*Zeta[3]*\[Beta]sv[{2, 6, e}])/y - (120*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y - 9720*\[Beta]sv[{4, 10, e}] - 6480*\[Beta]sv[{4, 10, z}] + 
     96*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] - 
     144*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}] + 
     144*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] - 
     384*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     (48*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y + 
     864*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     360*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     720*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     720*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     2520*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     1800*\[Beta]sv[{2, 4, e}, {1, 6, z}] - 
     1800*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     1080*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     384*\[Beta]sv[{2, 5, z}, {1, 5, z}] + 
     360*\[Beta]sv[{2, 6, e}, {1, 4, e}] + 
     720*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     720*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     768*\[Beta]sv[{3, 5, z}, {0, 5, z}] - 
     2520*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     1800*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     1800*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     1080*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     864*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     288*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] + 
     576*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] - 
     288*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] + 
     216*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, e}] - 
     216*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] + 
     576*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] - 
     216*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] + 
     216*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, z}] - 
     192*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}] + 
     96*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 1, 0}}] + 
     Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}], 
    (-5*Zeta[3]^2)/(2*y) + (21*BP[2]*Zeta[3]^2)/(2*y) - (2*Zeta[5])/15 - 
     19*BP[2]*Zeta[5] - 9*BP[4]*Zeta[5] - (33*Zeta[3]*Zeta[5])/(2*y^3) + 
     (25*Zeta[7])/(2*y^2) - (21*BP[2]*Zeta[7])/(2*y^2) + 
     (225*Zeta[9])/(16*y^4) + (21*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/(4*y^2) - 
     (11*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (15*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/(2*y) - 
     (21*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^3) + 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (369*Zeta[5]*\[Beta]sv[{0, 4, e}])/y - 
     (324*Zeta[5]*\[Beta]sv[{0, 4, z}])/y + 15*Zeta[3]*\[Beta]sv[{1, 4, e}] + 
     (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/(4*y^2) + 
     6*Zeta[3]*\[Beta]sv[{1, 4, z}] + (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (2*y^2) + 2460*Zeta[3]*\[Beta]sv[{1, 6, e}] - 
     2700*Zeta[3]*\[Beta]sv[{1, 6, z}] + (45*Zeta[3]*\[Beta]sv[{2, 6, e}])/
      y + (75*Zeta[3]*\[Beta]sv[{2, 6, z}])/y - 16200*\[Beta]sv[{4, 10, e}] + 
     24300*\[Beta]sv[{4, 10, z}] + 3*Zeta[3]*\[Beta]sv[{0, 2, z}, 
       {0, 2, z}] - 12*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}] + 
     (15*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/(4*y^2) - 
     24*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] + 
     1176*\[Beta]sv[{0, 2, z}, {3, 8, e}] - 
     1176*\[Beta]sv[{0, 2, z}, {3, 8, z}] - 24*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 3, z}, {0, 2, z}] + 96*Zeta[3]*\[Beta]sv[{0, 3, z}, 
       {0, 3, z}] - 324*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}] + 
     324*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] - 
     (12*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y - 
     216*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     (18*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y - 
     270*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     450*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     (18*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y - 
     180*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     3690*\[Beta]sv[{2, 4, e}, {1, 6, e}] + 
     4050*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     3240*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     270*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     450*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     3690*\[Beta]sv[{3, 6, e}, {0, 4, e}] + 
     3240*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     4050*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     216*\[Beta]sv[{3, 7, z}, {0, 3, z}] + 
     1176*\[Beta]sv[{3, 8, e}, {0, 2, z}] - 
     1176*\[Beta]sv[{3, 8, z}, {0, 2, z}] - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}])/y - 
     150*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, e}] + 
     150*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] - 
     108*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, e}] + 
     108*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] + 
     486*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, e}] - 
     486*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] + 
     72*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] - 
     144*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] + 
     72*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] - 
     108*\[Beta]sv[{1, 4, e}, {1, 4, e}, {0, 2, z}] + 
     108*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] - 
     144*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] + 
     486*\[Beta]sv[{2, 4, e}, {0, 4, e}, {0, 2, z}] - 
     486*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}] - 
     150*\[Beta]sv[{2, 6, e}, {0, 2, z}, {0, 2, z}] + 
     150*\[Beta]sv[{2, 6, z}, {0, 2, z}, {0, 2, z}] + 
     36*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, e}] - 
     36*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 3, z}, {0, 3, z}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 2, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 3, z}, {0, 2, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 2, z}, {0, 2, z}] + 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 2, z}, {0, 2, z}] - 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 2, z}, {0, 2, z}]}, 
   {Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
     Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}], (3*BP[4]*Zeta[5])/2 + 
     (18*Zeta[5]*\[Beta]sv[{0, 4, z}])/y - (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (2*y^2) - 180*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     180*\[Beta]sv[{1, 4, z}, {2, 6, z}] + 
     180*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     180*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     180*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     180*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     180*\[Beta]sv[{3, 6, z}, {0, 4, z}]}, 
   {Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
     Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}], 
    BP[4]*Zeta[5] + (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/y + 
     (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^2 + 
     240*Zeta[3]*\[Beta]sv[{1, 6, z}] + (90*Zeta[3]*\[Beta]sv[{2, 6, z}])/y - 
     360*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     540*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     360*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     180*\[Beta]sv[{1, 4, z}, {2, 6, z}] - 
     360*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     360*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     360*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     540*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     180*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     360*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     360*\[Beta]sv[{3, 6, z}, {0, 4, e}] + 
     360*\[Beta]sv[{3, 7, z}, {0, 3, z}]}, 
   {Cplus[{{0, 4, 0}, {1, 1, 0}, {4, 0, z}}] - 
     Cplus[{{0, 4, z}, {1, 1, 0}, {4, 0, 0}}], (BP[4]*Zeta[5])/6 + 
     (5*BP[2]*Zeta[7])/(4*y^2) + (5*Zeta[7]*\[Beta]sv[{0, 2, z}])/(8*y^3) + 
     (6*Zeta[5]*\[Beta]sv[{0, 4, z}])/y + (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (2*y^2) + 40*Zeta[3]*\[Beta]sv[{1, 6, z}] + 
     (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y^3) + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y + (5*Zeta[3]*\[Beta]sv[{3, 6, z}])/
      (2*y^2) + 140*\[Beta]sv[{0, 2, z}, {3, 8, e}] - 
     140*\[Beta]sv[{0, 2, z}, {3, 8, z}] - 
     60*\[Beta]sv[{0, 4, e}, {3, 6, z}] + 
     60*\[Beta]sv[{0, 4, z}, {3, 6, e}] - 
     180*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     180*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     60*\[Beta]sv[{1, 6, e}, {2, 4, z}] + 
     60*\[Beta]sv[{1, 6, z}, {2, 4, e}] - 
     60*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     60*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     180*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     60*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     60*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     140*\[Beta]sv[{3, 8, e}, {0, 2, z}] + 
     140*\[Beta]sv[{3, 8, z}, {0, 2, z}]}, 
   {-Cplus[{{0, 2, 0}, {2, 3, 0}, {3, 0, 0}}] + 
     Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}], 
    -1/60*Zeta[5] + (36*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + 
     (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^2) - 
     240*Zeta[3]*\[Beta]sv[{1, 6, e}] - (90*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + 
     540*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     360*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     540*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     360*\[Beta]sv[{3, 6, e}, {0, 4, e}]}, 
   {-Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] + 
     Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}], 
    (18*Zeta[5]*\[Beta]sv[{0, 4, z}])/y + (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^2 - 360*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     360*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     180*\[Beta]sv[{1, 4, z}, {2, 6, z}] + 
     180*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     180*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     360*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     180*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     180*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     180*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     360*\[Beta]sv[{3, 7, z}, {0, 3, z}]}, 
   {Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, 0}}] - 
     Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}], 
    (-13*Zeta[5])/120 + (39*Zeta[5]*\[Beta]sv[{0, 4, e}])/y - 
     3*Zeta[3]*\[Beta]sv[{1, 4, e}] - (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      (4*y^2) - 260*Zeta[3]*\[Beta]sv[{1, 6, e}] + 
     (3*Zeta[5]*\[Beta]sv[{2, 4, e}])/(8*y^3) + 
     (45*Zeta[3]*\[Beta]sv[{2, 6, e}])/y - (5*Zeta[3]*\[Beta]sv[{3, 6, e}])/
      (2*y^2) + 60*\[Beta]sv[{0, 4, e}, {3, 6, e}] - 
     270*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     60*\[Beta]sv[{1, 6, e}, {2, 4, e}] + 
     390*\[Beta]sv[{2, 4, e}, {1, 6, e}] + 
     270*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     390*\[Beta]sv[{3, 6, e}, {0, 4, e}]}, 
   {Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, z}}] - 
     Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, z}}], 
    -1/4*(BP[2]*Zeta[5]) + (BP[4]*Zeta[5])/2 - 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (3*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - 6*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, e}] - 
     (3*Zeta[5]*\[Beta]sv[{1, 4, e}])/(4*y^2) + 
     (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y^2) + 24*BP[1]*Zeta[3]*
      \[Beta]sv[{1, 5, z}] - 20*Zeta[3]*\[Beta]sv[{1, 6, e}] + 
     120*Zeta[3]*\[Beta]sv[{1, 6, z}] + (5*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + 
     (70*Zeta[3]*\[Beta]sv[{2, 6, z}])/y - (5*Zeta[3]*\[Beta]sv[{3, 6, z}])/
      (2*y^2) - 8*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     60*\[Beta]sv[{0, 4, e}, {3, 6, z}] - 
     (4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y - 
     288*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     30*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     420*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     180*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     60*\[Beta]sv[{1, 6, z}, {2, 4, e}] + 
     30*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     180*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     360*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     180*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     30*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     420*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     30*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     360*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     180*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     180*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     288*\[Beta]sv[{3, 7, z}, {0, 3, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] - 
     12*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] + 
     24*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] - 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 0}}] - 
     Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}], 
    -1/30*Zeta[5] - (2*BP[4]*Zeta[5])/3 + (9*BP[2]*Zeta[7])/(4*y^2) + 
     (BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (9*Zeta[7]*\[Beta]sv[{0, 2, z}])/(8*y^3) - 
     (4*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (54*Zeta[5]*\[Beta]sv[{0, 4, e}])/y - (12*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y + (4*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/3 + 
     (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y^2 + 
     (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^2 - 12*BP[2]*Zeta[3]*
      \[Beta]sv[{1, 4, z}] - (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^2 + 
     48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] - 
     360*Zeta[3]*\[Beta]sv[{1, 6, e}] + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^3) - (60*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y - 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y + 
     252*\[Beta]sv[{0, 2, z}, {3, 8, e}] - 
     252*\[Beta]sv[{0, 2, z}, {3, 8, z}] + 
     16*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     (4*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}])/y + 
     132*\[Beta]sv[{0, 3, z}, {3, 7, z}] - 
     12*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] + 
     60*\[Beta]sv[{0, 4, z}, {3, 6, e}] + 
     (4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y + 
     300*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     360*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     180*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     (6*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y - 
     120*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     330*\[Beta]sv[{1, 4, z}, {2, 6, z}] - 
     60*\[Beta]sv[{1, 6, e}, {2, 4, z}] + 
     540*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     120*\[Beta]sv[{2, 4, z}, {1, 6, e}] - 
     30*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     360*\[Beta]sv[{2, 6, e}, {1, 4, e}] + 
     120*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     180*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     330*\[Beta]sv[{2, 6, z}, {1, 4, z}] - 
     132*\[Beta]sv[{2, 7, z}, {1, 3, z}] - 
     540*\[Beta]sv[{3, 6, e}, {0, 4, e}] + 
     120*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     30*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     300*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     252*\[Beta]sv[{3, 8, e}, {0, 2, z}] + 
     252*\[Beta]sv[{3, 8, z}, {0, 2, z}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] - 
     36*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, z}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 5, z}, {1, 3, z}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, z}] - 
     24*\[Beta]sv[{0, 2, z}, {2, 5, z}, {0, 3, z}] + 
     24*\[Beta]sv[{0, 3, z}, {1, 3, z}, {1, 4, e}] - 
     12*\[Beta]sv[{0, 3, z}, {2, 4, z}, {0, 3, z}] + 
     24*\[Beta]sv[{0, 3, z}, {2, 5, z}, {0, 2, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, z}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 4, z}, {1, 3, z}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] - 
     12*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, z}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 5, z}, {0, 2, z}] + 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{1, 4, e}, {0, 3, z}, {1, 3, z}] - 
     24*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] + 
     36*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] - 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {1, 4, e}] + 
     24*\[Beta]sv[{1, 4, z}, {1, 3, z}, {0, 3, z}] - 
     36*\[Beta]sv[{1, 4, z}, {1, 4, z}, {0, 2, z}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] - 
     24*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] + 
     12*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 3, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}, {0, 2, z}] - 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}] + 
     24*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, {2, 3, 0}}] - 
     Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}], 
    (BP[2]*Zeta[3]^2)/y + Zeta[5]/72 - (2*BP[2]*Zeta[5])/3 - 
     (7*BP[4]*Zeta[5])/4 - (9*BP[2]*Zeta[7])/(4*y^2) + 
     (Zeta[3]^2*\[Beta]sv[{0, 2, z}])/(2*y^2) - 
     (BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y - 
     (9*Zeta[7]*\[Beta]sv[{0, 2, z}])/(8*y^3) - 
     (18*Zeta[5]*\[Beta]sv[{0, 4, e}])/y - (24*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - 6*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, e}] - 
     (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(4*y^2) - 
     3*Zeta[3]*\[Beta]sv[{1, 4, z}] - (45*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (4*y^2) - 24*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] + 
     120*Zeta[3]*\[Beta]sv[{1, 6, e}] - 480*Zeta[3]*\[Beta]sv[{1, 6, z}] + 
     (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y^3) + 
     (15*Zeta[3]*\[Beta]sv[{2, 6, e}])/y - (45*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y + 12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] - 
     252*\[Beta]sv[{0, 2, z}, {3, 8, e}] + 
     252*\[Beta]sv[{0, 2, z}, {3, 8, z}] + 
     12*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] + 
     60*\[Beta]sv[{0, 4, z}, {3, 6, e}] - 
     (6*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y - 
     90*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     270*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     (6*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y - 
     450*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     60*\[Beta]sv[{1, 6, e}, {2, 4, z}] - 
     180*\[Beta]sv[{2, 4, e}, {1, 6, e}] + 
     720*\[Beta]sv[{2, 4, e}, {1, 6, z}] - 
     240*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     90*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     90*\[Beta]sv[{2, 6, e}, {1, 4, e}] + 
     450*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     270*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     180*\[Beta]sv[{3, 6, e}, {0, 4, e}] + 
     240*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     720*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     90*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     252*\[Beta]sv[{3, 8, e}, {0, 2, z}] - 
     252*\[Beta]sv[{3, 8, z}, {0, 2, z}] - 
     36*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, z}] + 
     24*\[Beta]sv[{0, 2, z}, {2, 5, z}, {0, 3, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 5, z}, {0, 2, z}] + 
     36*\[Beta]sv[{1, 4, e}, {1, 4, e}, {0, 2, z}] - 
     36*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}, {0, 2, z}] + 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, z}}] - 
     Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, z}}], 
    Zeta[5]/180 - (7*BP[2]*Zeta[5])/6 - (9*BP[4]*Zeta[5])/2 - 
     (9*BP[2]*Zeta[7])/(4*y^2) - (BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y - 
     (9*Zeta[7]*\[Beta]sv[{0, 2, z}])/(8*y^3) - 
     (6*Zeta[5]*\[Beta]sv[{0, 4, z}])/y + 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^2) + 
     (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y^2) - 48*BP[1]*Zeta[3]*
      \[Beta]sv[{1, 5, z}] - (12*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y - 
     252*\[Beta]sv[{0, 2, z}, {3, 8, e}] + 
     252*\[Beta]sv[{0, 2, z}, {3, 8, z}] - 
     168*\[Beta]sv[{0, 3, z}, {3, 7, z}] - 
     12*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] + 
     60*\[Beta]sv[{0, 4, z}, {3, 6, z}] - 
     120*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     (6*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y + 
     60*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     330*\[Beta]sv[{1, 4, z}, {2, 6, z}] - 
     60*\[Beta]sv[{1, 6, z}, {2, 4, z}] - 
     60*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     450*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     60*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     330*\[Beta]sv[{2, 6, z}, {1, 4, z}] + 
     168*\[Beta]sv[{2, 7, z}, {1, 3, z}] + 
     60*\[Beta]sv[{3, 6, e}, {0, 4, z}] - 
     450*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     120*\[Beta]sv[{3, 7, z}, {0, 3, z}] + 
     252*\[Beta]sv[{3, 8, e}, {0, 2, z}] - 
     252*\[Beta]sv[{3, 8, z}, {0, 2, z}] + 
     24*\[Beta]sv[{0, 2, z}, {0, 3, z}, {2, 5, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] + 
     72*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, z}] - 
     36*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] - 
     36*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, z}] + 
     36*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, z}] - 
     24*\[Beta]sv[{0, 3, z}, {0, 2, z}, {2, 5, z}] + 
     24*\[Beta]sv[{0, 3, z}, {1, 3, z}, {1, 4, z}] - 
     12*\[Beta]sv[{0, 3, z}, {2, 4, z}, {0, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 4, z}, {1, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, z}] + 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {1, 4, z}] + 
     36*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] - 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {1, 4, e}] - 
     24*\[Beta]sv[{1, 4, z}, {0, 3, z}, {1, 3, z}] - 
     72*\[Beta]sv[{1, 4, z}, {1, 4, e}, {0, 2, z}] + 
     36*\[Beta]sv[{1, 4, z}, {1, 4, z}, {0, 2, z}] + 
     24*\[Beta]sv[{1, 5, z}, {0, 2, z}, {1, 3, z}] - 
     24*\[Beta]sv[{1, 5, z}, {1, 3, z}, {0, 2, z}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] + 
     18*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] - 
     12*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 3, z}] - 
     36*\[Beta]sv[{2, 4, z}, {0, 4, e}, {0, 2, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}, {0, 2, z}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {3, 2, 0}}] - 
     Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {2, 3, 0}}], 
    -1/2*(BP[2]*Zeta[3]^2)/y + Zeta[5]/60 - (BP[2]*Zeta[5])/6 - 
     (7*BP[4]*Zeta[5])/6 + (7*BP[2]*Zeta[7])/(4*y^2) - 
     (Zeta[3]^2*\[Beta]sv[{0, 2, z}])/(4*y^2) + 
     (5*Zeta[5]*\[Beta]sv[{0, 2, z}])/(12*y) - 
     (3*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (7*Zeta[7]*\[Beta]sv[{0, 2, z}])/(8*y^3) - 
     (27*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (33*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^2) - 
     48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] + 
     180*Zeta[3]*\[Beta]sv[{1, 6, e}] + 100*Zeta[3]*\[Beta]sv[{1, 6, z}] + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, e}])/y - (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y - (3*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/(2*y^2) + 
     12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}] + 
     196*\[Beta]sv[{0, 2, z}, {3, 8, e}] - 
     196*\[Beta]sv[{0, 2, z}, {3, 8, z}] + 
     12*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}] - 
     180*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     180*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     270*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     150*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     330*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     90*\[Beta]sv[{2, 4, z}, {1, 6, z}] + 
     180*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     180*\[Beta]sv[{2, 6, z}, {1, 4, e}] + 
     270*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     330*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     150*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     90*\[Beta]sv[{3, 6, z}, {0, 4, z}] - 
     196*\[Beta]sv[{3, 8, e}, {0, 2, z}] + 
     196*\[Beta]sv[{3, 8, z}, {0, 2, z}] - 
     60*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, e}] + 
     60*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, z}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, z}] + 
     48*\[Beta]sv[{0, 2, z}, {2, 5, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 5, z}, {0, 2, z}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 4, z}] - 
     18*\[Beta]sv[{2, 4, e}, {0, 4, e}, {0, 2, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 4, e}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 4, z}, {0, 2, z}] + 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}] + 
     60*\[Beta]sv[{2, 6, e}, {0, 2, z}, {0, 2, z}] - 
     60*\[Beta]sv[{2, 6, z}, {0, 2, z}, {0, 2, z}]}, 
   {Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 1, 0}}] - 
     Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}], 
    (-21*BP[2]*Zeta[3]^2)/(2*y) - Zeta[5]/5 + 19*BP[2]*Zeta[5] + 
     9*BP[4]*Zeta[5] + (21*BP[2]*Zeta[7])/(2*y^2) - 
     (21*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/(4*y^2) + 
     (11*Zeta[5]*\[Beta]sv[{0, 2, z}])/y - 
     (15*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/(2*y) + 
     (21*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^3) - 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (81*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (324*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y - 3*Zeta[3]*\[Beta]sv[{1, 4, e}] - (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      (4*y^2) - 6*Zeta[3]*\[Beta]sv[{1, 4, z}] - 
     (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y^2) - 
     540*Zeta[3]*\[Beta]sv[{1, 6, e}] + 2700*Zeta[3]*\[Beta]sv[{1, 6, z}] + 
     (45*Zeta[3]*\[Beta]sv[{2, 6, e}])/y - (75*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y - 3*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}] + 
     12*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}] - 
     (15*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/(4*y^2) + 
     24*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] + 
     1176*\[Beta]sv[{0, 2, z}, {3, 8, e}] - 
     1176*\[Beta]sv[{0, 2, z}, {3, 8, z}] + 24*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 3, z}, {0, 2, z}] - 96*Zeta[3]*\[Beta]sv[{0, 3, z}, 
       {0, 3, z}] + 324*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}] - 
     324*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] + 
     (12*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y - 
     216*\[Beta]sv[{1, 3, z}, {2, 7, z}] - 
     (18*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y - 
     270*\[Beta]sv[{1, 4, e}, {2, 6, e}] + 
     450*\[Beta]sv[{1, 4, e}, {2, 6, z}] + 
     (18*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y - 
     180*\[Beta]sv[{1, 4, z}, {2, 6, e}] + 
     810*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     4050*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     3240*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     270*\[Beta]sv[{2, 6, e}, {1, 4, e}] + 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] - 
     450*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     810*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     3240*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     4050*\[Beta]sv[{3, 6, z}, {0, 4, e}] + 
     216*\[Beta]sv[{3, 7, z}, {0, 3, z}] - 
     1176*\[Beta]sv[{3, 8, e}, {0, 2, z}] + 
     1176*\[Beta]sv[{3, 8, z}, {0, 2, z}] + 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}])/y - 
     150*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, e}] + 
     150*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] - 
     108*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, e}] + 
     108*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] + 
     486*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, e}] - 
     486*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 5, z}] + 
     72*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 4, e}] - 
     144*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] - 
     72*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 3, z}] + 
     108*\[Beta]sv[{1, 4, e}, {1, 4, e}, {0, 2, z}] - 
     108*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] + 
     144*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] - 
     486*\[Beta]sv[{2, 4, e}, {0, 4, e}, {0, 2, z}] + 
     486*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 3, z}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}] + 
     150*\[Beta]sv[{2, 6, e}, {0, 2, z}, {0, 2, z}] - 
     150*\[Beta]sv[{2, 6, z}, {0, 2, z}, {0, 2, z}] + 
     36*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, e}] - 
     36*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 3, z}, {0, 3, z}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 2, z}, {0, 3, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 3, z}, {0, 2, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 2, z}, {0, 2, z}] - 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 2, z}, {0, 2, z}] + 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 2, z}, {0, 2, z}]}, 
   {Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 1, z}}] - 
     Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 2, z}}], 
    (-3*BP[2]*Zeta[3]^2)/(2*y) - Zeta[5]/20 - 7*BP[2]*Zeta[5] - 
     12*BP[4]*Zeta[5] - (3*BP[2]*Zeta[7])/y^2 - 
     (3*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/(4*y^2) - 
     (Zeta[5]*\[Beta]sv[{0, 2, z}])/(2*y) - 
     (6*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y - 
     (3*Zeta[7]*\[Beta]sv[{0, 2, z}])/(2*y^3) - 
     (9*Zeta[5]*\[Beta]sv[{0, 4, e}])/y + (126*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y + 4*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}] + 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^2) - 
     6*Zeta[3]*\[Beta]sv[{1, 4, e}] + 18*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, e}] + 
     (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(4*y^2) + 
     6*Zeta[3]*\[Beta]sv[{1, 4, z}] + (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      (2*y^2) - 288*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}] + 
     60*Zeta[3]*\[Beta]sv[{1, 6, e}] + 1140*Zeta[3]*\[Beta]sv[{1, 6, z}] + 
     (36*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     (15*Zeta[3]*\[Beta]sv[{2, 6, e}])/y + (45*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y - 6*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}] + 
     (9*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/(4*y^2) - 
     336*\[Beta]sv[{0, 2, z}, {3, 8, e}] + 
     336*\[Beta]sv[{0, 2, z}, {3, 8, z}] - 
     48*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}] + 
     360*\[Beta]sv[{0, 3, z}, {3, 7, z}] - 
     36*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}] + 
     36*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}] - 
     1440*\[Beta]sv[{1, 3, z}, {2, 7, z}] + 
     (18*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y + 
     90*\[Beta]sv[{1, 4, e}, {2, 6, e}] - 
     270*\[Beta]sv[{1, 4, e}, {2, 6, z}] - 
     (18*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y + 
     180*\[Beta]sv[{1, 4, z}, {2, 6, e}] - 
     90*\[Beta]sv[{2, 4, e}, {1, 6, e}] - 
     1710*\[Beta]sv[{2, 4, e}, {1, 6, z}] + 
     1260*\[Beta]sv[{2, 4, z}, {1, 6, e}] + 
     540*\[Beta]sv[{2, 4, z}, {1, 6, z}] - 
     90*\[Beta]sv[{2, 6, e}, {1, 4, e}] - 
     180*\[Beta]sv[{2, 6, e}, {1, 4, z}] + 
     270*\[Beta]sv[{2, 6, z}, {1, 4, e}] - 
     360*\[Beta]sv[{2, 7, z}, {1, 3, z}] + 
     90*\[Beta]sv[{3, 6, e}, {0, 4, e}] - 
     1260*\[Beta]sv[{3, 6, e}, {0, 4, z}] + 
     1710*\[Beta]sv[{3, 6, z}, {0, 4, e}] - 
     540*\[Beta]sv[{3, 6, z}, {0, 4, z}] + 
     1440*\[Beta]sv[{3, 7, z}, {0, 3, z}] + 
     336*\[Beta]sv[{3, 8, e}, {0, 2, z}] - 
     336*\[Beta]sv[{3, 8, z}, {0, 2, z}] - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}])/y + 
     90*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, e}] - 
     90*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 6, z}] - 
     144*\[Beta]sv[{0, 2, z}, {0, 3, z}, {2, 5, z}] + 
     288*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 5, z}] + 
     108*\[Beta]sv[{0, 2, z}, {1, 4, e}, {1, 4, e}] - 
     108*\[Beta]sv[{0, 2, z}, {1, 4, z}, {1, 4, e}] - 
     54*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, e}] + 
     108*\[Beta]sv[{0, 2, z}, {2, 4, e}, {0, 4, z}] + 
     54*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, e}] - 
     108*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 4, z}] + 
     72*\[Beta]sv[{0, 3, z}, {2, 4, e}, {0, 3, z}] - 
     72*\[Beta]sv[{0, 3, z}, {2, 4, z}, {0, 3, z}] - 
     72*\[Beta]sv[{1, 3, z}, {0, 4, e}, {1, 3, z}] + 
     72*\[Beta]sv[{1, 3, z}, {0, 4, z}, {1, 3, z}] - 
     72*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, e}] + 
     72*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 4, z}] - 
     108*\[Beta]sv[{1, 4, e}, {1, 4, e}, {0, 2, z}] + 
     108*\[Beta]sv[{1, 4, e}, {1, 4, z}, {0, 2, z}] + 
     144*\[Beta]sv[{1, 5, z}, {1, 3, z}, {0, 2, z}] + 
     72*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 3, z}] + 
     54*\[Beta]sv[{2, 4, e}, {0, 4, e}, {0, 2, z}] - 
     54*\[Beta]sv[{2, 4, e}, {0, 4, z}, {0, 2, z}] - 
     72*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 3, z}] - 
     108*\[Beta]sv[{2, 4, z}, {0, 4, e}, {0, 2, z}] + 
     108*\[Beta]sv[{2, 4, z}, {0, 4, z}, {0, 2, z}] - 
     288*\[Beta]sv[{2, 5, z}, {0, 3, z}, {0, 2, z}] - 
     90*\[Beta]sv[{2, 6, e}, {0, 2, z}, {0, 2, z}] + 
     90*\[Beta]sv[{2, 6, z}, {0, 2, z}, {0, 2, z}] - 
     36*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {1, 4, z}] + 
     36*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 2, z}, {0, 2, z}] - 
     36*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 2, z}, {0, 2, z}]}}, 
 {5, 4} -> {{NabZ[g[5, z]], -280*\[Beta]sv[{4, 9, z}]}, 
   {NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
      Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}]], 
    6*BP[3]*Zeta[5] + (12*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 
     (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^2) - 
     60*\[Beta]sv[{1, 3, z}, {2, 6, e}] + 
     60*\[Beta]sv[{1, 3, z}, {2, 6, z}] + 
     72*\[Beta]sv[{1, 4, z}, {2, 5, z}] - 
     108*\[Beta]sv[{2, 4, z}, {1, 5, z}] - 
     72*\[Beta]sv[{2, 5, z}, {1, 4, z}] + 
     60*\[Beta]sv[{2, 6, e}, {1, 3, z}] - 
     60*\[Beta]sv[{2, 6, z}, {1, 3, z}] + 
     36*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     120*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     120*\[Beta]sv[{3, 6, z}, {0, 3, z}]}, 
   {-NabZ[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
       Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]], 
    (12*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      y^2 - 864*\[Beta]sv[{4, 9, z}] + 120*\[Beta]sv[{1, 3, z}, {2, 6, e}] - 
     120*\[Beta]sv[{1, 3, z}, {2, 6, z}] + 
     72*\[Beta]sv[{1, 4, z}, {2, 5, z}] + 
     108*\[Beta]sv[{2, 4, z}, {1, 5, z}] - 
     72*\[Beta]sv[{2, 5, z}, {1, 4, z}] - 
     120*\[Beta]sv[{2, 6, e}, {1, 3, z}] - 
     60*\[Beta]sv[{2, 6, z}, {1, 3, z}] - 
     36*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     120*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     180*\[Beta]sv[{3, 7, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
      Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]], 
    4*BP[3]*Zeta[5] + (24*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/y^2 + 
     144*Zeta[3]*\[Beta]sv[{1, 5, z}] + (36*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     1872*\[Beta]sv[{4, 9, z}] + 120*\[Beta]sv[{1, 3, z}, {2, 6, e}] - 
     120*\[Beta]sv[{1, 3, z}, {2, 6, z}] - 
     216*\[Beta]sv[{1, 4, e}, {2, 5, z}] + 
     72*\[Beta]sv[{1, 4, z}, {2, 5, z}] - 
     216*\[Beta]sv[{2, 4, e}, {1, 5, z}] + 
     216*\[Beta]sv[{2, 5, z}, {1, 4, e}] - 
     72*\[Beta]sv[{2, 5, z}, {1, 4, z}] - 
     120*\[Beta]sv[{2, 6, e}, {1, 3, z}] - 
     60*\[Beta]sv[{2, 6, z}, {1, 3, z}] + 
     72*\[Beta]sv[{3, 5, z}, {0, 4, e}] - 
     240*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     120*\[Beta]sv[{3, 6, z}, {0, 3, z}] + 
     180*\[Beta]sv[{3, 7, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]], 
    (2*BP[3]*Zeta[5])/3 + (BP[1]*Zeta[7])/(4*y^2) + 
     48*Zeta[3]*\[Beta]sv[{1, 5, z}] - 336*\[Beta]sv[{4, 9, z}] - 
     72*\[Beta]sv[{2, 4, e}, {1, 5, z}] - 
     24*\[Beta]sv[{3, 5, z}, {0, 4, e}] + 
     24*\[Beta]sv[{3, 5, z}, {0, 4, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]], 
    (4*BP[3]*Zeta[5])/3 + (5*BP[1]*Zeta[7])/(2*y^2) + 
     (4*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 176*\[Beta]sv[{4, 9, z}] + 
     60*\[Beta]sv[{1, 3, z}, {2, 6, z}] - 
     36*\[Beta]sv[{2, 4, z}, {1, 5, z}] + 
     12*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     40*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     60*\[Beta]sv[{3, 7, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}]], 
    (-2*BP[3]*Zeta[5])/3 - (5*BP[1]*Zeta[7])/(4*y^2) + 
     (4*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 168*\[Beta]sv[{4, 9, z}] + 
     36*\[Beta]sv[{2, 4, z}, {1, 5, z}] - 
     36*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     40*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     40*\[Beta]sv[{3, 6, z}, {0, 3, z}]}, 
   {NabZ[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, z}}] - 
      Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, z}}]], 
    -1/2*(BP[1]*Zeta[5]) + 2*BP[3]*Zeta[5] - 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/(2*y) + 
     (21*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      (2*y^2) - 12*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, e}] + 
     12*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, z}] + 
     96*Zeta[3]*\[Beta]sv[{1, 5, z}] + (28*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     (Zeta[3]*\[Beta]sv[{3, 5, z}])/(2*y^2) - 1296*\[Beta]sv[{4, 9, z}] - 
     4*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] - 
     4*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}] + 
     12*\[Beta]sv[{0, 4, e}, {3, 5, z}] - 
     (2*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 2, z}])/y + 
     90*\[Beta]sv[{1, 3, z}, {2, 6, e}] - 
     90*\[Beta]sv[{1, 3, z}, {2, 6, z}] - 
     168*\[Beta]sv[{1, 4, e}, {2, 5, z}] - 
     36*\[Beta]sv[{1, 5, z}, {2, 4, e}] - 
     144*\[Beta]sv[{2, 4, e}, {1, 5, z}] + 
     84*\[Beta]sv[{2, 4, z}, {1, 5, z}] + 
     132*\[Beta]sv[{2, 5, z}, {1, 4, e}] - 
     24*\[Beta]sv[{2, 5, z}, {1, 4, z}] - 
     60*\[Beta]sv[{2, 6, e}, {1, 3, z}] + 
     36*\[Beta]sv[{3, 5, z}, {0, 4, e}] - 
     36*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     210*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     30*\[Beta]sv[{3, 6, z}, {0, 3, z}] + 
     144*\[Beta]sv[{3, 7, z}, {0, 2, z}] - 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 4, e}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 4, z}] + 
     12*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 2, z}] + 
     6*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 3, z}] + 
     6*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 2, z}] - 
     6*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 3, z}] - 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 2, z}}]], 
    (3*BP[1]*Zeta[3]^2)/y - BP[1]*Zeta[5] + 4*BP[3]*Zeta[5] - 
     (9*BP[1]*Zeta[7])/(2*y^2) + (18*Zeta[5]*\[Beta]sv[{0, 3, z}])/y + 
     336*Zeta[3]*\[Beta]sv[{1, 5, z}] - (36*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     1008*\[Beta]sv[{4, 9, z}] - 24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] + 
     216*\[Beta]sv[{1, 4, e}, {2, 5, z}] - 
     504*\[Beta]sv[{2, 4, e}, {1, 5, z}] + 
     72*\[Beta]sv[{2, 4, z}, {1, 5, z}] + 
     216*\[Beta]sv[{2, 5, z}, {1, 4, e}] - 
     288*\[Beta]sv[{3, 5, z}, {0, 4, e}] - 
     144*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     180*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     180*\[Beta]sv[{3, 6, z}, {0, 3, z}] + 
     36*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 3, z}] - 
     36*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 3, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, 0}}]], 
    -((BP[1]*Zeta[3]^2)/y) - (BP[1]*Zeta[5])/3 - (10*BP[3]*Zeta[5])/3 + 
     (9*BP[1]*Zeta[7])/(4*y^2) - (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (14*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      y^2 - 24*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, z}] + 
     32*Zeta[3]*\[Beta]sv[{1, 5, z}] - (12*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     96*\[Beta]sv[{4, 9, z}] + 8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] + 
     72*\[Beta]sv[{1, 4, e}, {2, 5, z}] - 
     48*\[Beta]sv[{2, 4, e}, {1, 5, z}] + 
     48*\[Beta]sv[{2, 5, z}, {1, 4, z}] + 
     120*\[Beta]sv[{2, 6, e}, {1, 3, z}] - 
     140*\[Beta]sv[{3, 6, e}, {0, 3, z}] - 
     60*\[Beta]sv[{3, 6, z}, {0, 3, z}] + 
     48*\[Beta]sv[{3, 7, z}, {0, 2, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 4, z}, {0, 2, z}] - 
     12*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 2, z}] - 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}]], 
    -1/3*(BP[1]*Zeta[5]) - (10*BP[3]*Zeta[5])/3 + (15*BP[1]*Zeta[7])/
      (4*y^2) - (3*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (2*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 24*BP[1]*Zeta[3]*
      \[Beta]sv[{1, 4, z}] - 432*\[Beta]sv[{4, 9, z}] - 
     8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] - 
     8*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}] - 
     60*\[Beta]sv[{1, 3, z}, {2, 6, e}] + 
     60*\[Beta]sv[{1, 3, z}, {2, 6, z}] + 
     144*\[Beta]sv[{1, 4, z}, {2, 5, z}] - 
     192*\[Beta]sv[{2, 4, z}, {1, 5, z}] - 
     72*\[Beta]sv[{2, 5, z}, {1, 4, e}] + 
     192*\[Beta]sv[{2, 5, z}, {1, 4, z}] + 
     120*\[Beta]sv[{2, 6, z}, {1, 3, z}] - 
     24*\[Beta]sv[{3, 5, z}, {0, 4, e}] - 
     120*\[Beta]sv[{3, 5, z}, {0, 4, z}] - 
     20*\[Beta]sv[{3, 6, e}, {0, 3, z}] - 
     180*\[Beta]sv[{3, 6, z}, {0, 3, z}] + 
     48*\[Beta]sv[{3, 7, z}, {0, 2, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 4, e}, {0, 2, z}] + 
     12*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 2, z}] - 
     12*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 3, z}] - 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 2, z}, {2, 1, z}}]], 
    -1/3*(BP[1]*Zeta[5]) - (10*BP[3]*Zeta[5])/3 - (20*BP[1]*Zeta[7])/y^2 + 
     (11*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y - 
     (2*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 4*BP[2]*Zeta[3]*
      \[Beta]sv[{1, 3, z}] - (Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^2) + 
     960*\[Beta]sv[{4, 9, z}] - 8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] - 
     8*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}] + 
     240*\[Beta]sv[{1, 3, z}, {2, 6, e}] - 
     240*\[Beta]sv[{1, 3, z}, {2, 6, z}] + 
     192*\[Beta]sv[{1, 4, z}, {2, 5, z}] + 
     72*\[Beta]sv[{1, 5, z}, {2, 4, z}] + 
     192*\[Beta]sv[{2, 4, z}, {1, 5, z}] + 
     72*\[Beta]sv[{2, 5, z}, {1, 4, e}] - 
     144*\[Beta]sv[{2, 5, z}, {1, 4, z}] + 
     20*\[Beta]sv[{2, 6, e}, {1, 3, z}] + 
     40*\[Beta]sv[{2, 6, z}, {1, 3, z}] + 
     24*\[Beta]sv[{3, 5, z}, {0, 4, e}] - 
     312*\[Beta]sv[{3, 5, z}, {0, 4, z}] + 
     20*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     300*\[Beta]sv[{3, 6, z}, {0, 3, z}] - 
     228*\[Beta]sv[{3, 7, z}, {0, 2, z}] - 
     16*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 3, z}] - 
     16*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {1, 4, e}, {0, 2, z}] + 
     48*\[Beta]sv[{1, 3, z}, {1, 4, z}, {0, 2, z}] - 
     24*\[Beta]sv[{1, 4, z}, {1, 3, z}, {0, 2, z}] + 
     12*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 2, z}] - 
     12*\[Beta]sv[{2, 4, z}, {0, 2, z}, {0, 3, z}] - 
     24*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 2, z}] + 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]], 
    (-12*BP[1]*Zeta[3]^2)/y + 36*BP[1]*Zeta[5] + 16*BP[3]*Zeta[5] + 
     (9*BP[1]*Zeta[7])/y^2 - (12*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y + 
     (96*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - 8*Zeta[3]*\[Beta]sv[{1, 3, z}] - 
     (6*Zeta[5]*\[Beta]sv[{1, 3, z}])/y^2 + 
     768*Zeta[3]*\[Beta]sv[{1, 5, z}] - (48*Zeta[3]*\[Beta]sv[{2, 5, z}])/y - 
     2880*\[Beta]sv[{4, 9, z}] + 48*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, 
       {0, 2, z}] - 192*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}] + 
     (24*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 2, z}])/y + 
     288*\[Beta]sv[{1, 4, e}, {2, 5, z}] - 
     1152*\[Beta]sv[{2, 4, e}, {1, 5, z}] + 
     240*\[Beta]sv[{2, 6, e}, {1, 3, z}] - 
     960*\[Beta]sv[{3, 6, e}, {0, 3, z}] + 
     432*\[Beta]sv[{3, 7, z}, {0, 2, z}] - 
     144*\[Beta]sv[{1, 4, e}, {1, 3, z}, {0, 2, z}] + 
     288*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 2, z}] - 
     96*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 2, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}, {0, 2, z}]}, 
   {NabZ[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 0}}] - 
       Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}]] + 
     NabZ[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, {2, 3, 0}}] - 
       Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] - 
     NabZ[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
         Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*Es[2]]/2 - 
     NabZ[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
         Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[2, z]]/2 - 
     NabZ[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/3 - 
     NabZ[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
            Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/16 - 
     NabZ[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
        NabZ[g[2, z]]]/8 + 
     NabZ[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
        NabZ[g[2, z]]]/8 - (3*NabZ[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]])/8 + 
     NabZ[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/8 + 
     NabZ[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[g[3, z]])]/4, 
    (-4*BP[1]*Zeta[5])/3 - (29*BP[3]*Zeta[5])/3 - 
     (2*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y - 
     (28*Zeta[5]*\[Beta]sv[{0, 3, z}])/y - Zeta[3]*\[Beta]sv[{1, 3, z}] - 
     2*BP[2]*Zeta[3]*\[Beta]sv[{1, 3, z}] - (19*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      (4*y^2) - 264*Zeta[3]*\[Beta]sv[{1, 5, z}] - 
     (6*Zeta[3]*\[Beta]sv[{2, 5, z}])/y + 1944*\[Beta]sv[{4, 9, z}] + 
     8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}] + 
     66*\[Beta]sv[{0, 2, z}, {3, 7, z}] + 
     8*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}] + 
     40*\[Beta]sv[{0, 3, z}, {3, 6, e}] - 
     110*\[Beta]sv[{1, 3, z}, {2, 6, e}] + 
     110*\[Beta]sv[{1, 3, z}, {2, 6, z}] + 
     36*\[Beta]sv[{1, 4, e}, {2, 5, z}] - 
     132*\[Beta]sv[{1, 4, z}, {2, 5, z}] + 
     396*\[Beta]sv[{2, 4, e}, {1, 5, z}] + 
     12*\[Beta]sv[{2, 4, z}, {1, 5, z}] - 
     72*\[Beta]sv[{2, 5, z}, {1, 4, e}] + 
     108*\[Beta]sv[{2, 5, z}, {1, 4, z}] + 
     190*\[Beta]sv[{2, 6, e}, {1, 3, z}] + 
     110*\[Beta]sv[{2, 6, z}, {1, 3, z}] - 
     144*\[Beta]sv[{3, 5, z}, {0, 4, e}] - 
     12*\[Beta]sv[{3, 5, z}, {0, 4, z}] + 
     280*\[Beta]sv[{3, 6, e}, {0, 3, z}] - 
     180*\[Beta]sv[{3, 6, z}, {0, 3, z}] - 
     150*\[Beta]sv[{3, 7, z}, {0, 2, z}] - 
     24*\[Beta]sv[{0, 2, z}, {0, 2, z}, {2, 5, z}] - 
     6*\[Beta]sv[{0, 2, z}, {0, 3, z}, {2, 4, z}] + 
     12*\[Beta]sv[{0, 2, z}, {1, 3, z}, {1, 4, e}] - 
     12*\[Beta]sv[{0, 2, z}, {2, 4, z}, {0, 3, z}] - 
     12*\[Beta]sv[{0, 2, z}, {2, 5, z}, {0, 2, z}] - 
     6*\[Beta]sv[{0, 3, z}, {0, 2, z}, {2, 4, z}] - 
     6*\[Beta]sv[{0, 3, z}, {2, 4, z}, {0, 2, z}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {1, 4, e}] - 
     8*\[Beta]sv[{1, 3, z}, {0, 3, z}, {1, 3, z}] - 
     16*\[Beta]sv[{1, 3, z}, {1, 3, z}, {0, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 4, e}, {0, 2, z}] + 
     12*\[Beta]sv[{1, 4, z}, {1, 3, z}, {0, 2, z}] - 
     12*\[Beta]sv[{2, 4, e}, {0, 2, z}, {0, 3, z}] - 
     12*\[Beta]sv[{2, 4, e}, {0, 3, z}, {0, 2, z}] + 
     6*\[Beta]sv[{2, 4, z}, {0, 3, z}, {0, 2, z}] - 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {0, 2, z}]}}, 
 {4, 5} -> {{Conj[NabZ[g[5, z]]/y], 1120*\[Beta]sv[{3, 9, z}]}, 
   {Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
        Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}]]/y], 
    (-2*BP[3]*Zeta[5])/y - (6*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 
     240*\[Beta]sv[{0, 3, z}, {2, 6, e}] + 
     240*\[Beta]sv[{0, 3, z}, {2, 6, z}] + 
     480*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     480*\[Beta]sv[{1, 3, z}, {1, 6, z}] + 
     288*\[Beta]sv[{1, 4, z}, {1, 5, z}] - 
     288*\[Beta]sv[{1, 5, z}, {1, 4, z}] - 
     144*\[Beta]sv[{2, 4, z}, {0, 5, z}] + 
     432*\[Beta]sv[{2, 5, z}, {0, 4, z}] + 
     240*\[Beta]sv[{2, 6, e}, {0, 3, z}] - 
     240*\[Beta]sv[{2, 6, z}, {0, 3, z}]}, 
   {-Conj[NabZ[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
         Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]/y], 
    (4*BP[3]*Zeta[5])/y + (12*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 
     3456*\[Beta]sv[{3, 9, z}] - 720*\[Beta]sv[{0, 2, z}, {2, 7, z}] + 
     480*\[Beta]sv[{0, 3, z}, {2, 6, e}] + 
     240*\[Beta]sv[{0, 3, z}, {2, 6, z}] + 
     480*\[Beta]sv[{1, 3, z}, {1, 6, e}] + 
     288*\[Beta]sv[{1, 4, z}, {1, 5, z}] - 
     288*\[Beta]sv[{1, 5, z}, {1, 4, z}] + 
     144*\[Beta]sv[{2, 4, z}, {0, 5, z}] - 
     432*\[Beta]sv[{2, 5, z}, {0, 4, z}] - 
     480*\[Beta]sv[{2, 6, e}, {0, 3, z}] + 
     480*\[Beta]sv[{2, 6, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
        Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]/y], 
    (4*BP[3]*Zeta[5])/y + (12*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 
     192*Zeta[3]*\[Beta]sv[{0, 5, z}] + (144*Zeta[3]*\[Beta]sv[{1, 5, z}])/
      y + 7488*\[Beta]sv[{3, 9, z}] - 720*\[Beta]sv[{0, 2, z}, {2, 7, z}] + 
     480*\[Beta]sv[{0, 3, z}, {2, 6, e}] + 
     240*\[Beta]sv[{0, 3, z}, {2, 6, z}] + 
     960*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     480*\[Beta]sv[{1, 3, z}, {1, 6, z}] - 
     864*\[Beta]sv[{1, 4, e}, {1, 5, z}] + 
     288*\[Beta]sv[{1, 4, z}, {1, 5, z}] + 
     864*\[Beta]sv[{1, 5, z}, {1, 4, e}] - 
     288*\[Beta]sv[{1, 5, z}, {1, 4, z}] - 
     288*\[Beta]sv[{2, 4, e}, {0, 5, z}] + 
     864*\[Beta]sv[{2, 5, z}, {0, 4, e}] - 
     480*\[Beta]sv[{2, 6, e}, {0, 3, z}] + 
     480*\[Beta]sv[{2, 6, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]]/y], 
    (2*BP[3]*Zeta[5])/(3*y) + (BP[1]*Zeta[7])/(4*y^3) - 
     64*Zeta[3]*\[Beta]sv[{0, 5, z}] + 1344*\[Beta]sv[{3, 9, z}] + 
     96*\[Beta]sv[{2, 4, e}, {0, 5, z}] - 
     96*\[Beta]sv[{2, 4, z}, {0, 5, z}] + 
     288*\[Beta]sv[{2, 5, z}, {0, 4, e}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]]/y], 
    (5*BP[1]*Zeta[7])/(2*y^3) + 704*\[Beta]sv[{3, 9, z}] - 
     240*\[Beta]sv[{0, 2, z}, {2, 7, z}] + 
     160*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     48*\[Beta]sv[{2, 4, z}, {0, 5, z}] + 
     144*\[Beta]sv[{2, 5, z}, {0, 4, z}] - 
     240*\[Beta]sv[{2, 6, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}]]/y], 
    (-2*BP[3]*Zeta[5])/y - (5*BP[1]*Zeta[7])/(4*y^3) + 
     672*\[Beta]sv[{3, 9, z}] + 160*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     160*\[Beta]sv[{1, 3, z}, {1, 6, z}] + 
     144*\[Beta]sv[{2, 4, z}, {0, 5, z}] - 
     144*\[Beta]sv[{2, 5, z}, {0, 4, z}]}, 
   {Conj[NabZ[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, z}}] - 
        Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, z}}]]/y], 
    (3*BP[3]*Zeta[5])/y - 8*BP[2]*Zeta[3]*\[Beta]sv[{0, 3, z}] + 
     (9*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 24*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] + 96*Zeta[3]*\[Beta]sv[{0, 5, z}] + 
     (12*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, e}])/y + 
     (88*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - (6*Zeta[3]*\[Beta]sv[{2, 5, z}])/
      y^2 + 5184*\[Beta]sv[{3, 9, z}] - 
     (8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}])/y - 
     576*\[Beta]sv[{0, 2, z}, {2, 7, z}] + 
     240*\[Beta]sv[{0, 3, z}, {2, 6, e}] + 
     144*\[Beta]sv[{0, 4, e}, {2, 5, z}] - 
     48*\[Beta]sv[{0, 5, z}, {2, 4, e}] + 
     840*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     120*\[Beta]sv[{1, 3, z}, {1, 6, z}] - 
     528*\[Beta]sv[{1, 4, e}, {1, 5, z}] + 
     96*\[Beta]sv[{1, 4, z}, {1, 5, z}] + 
     672*\[Beta]sv[{1, 5, z}, {1, 4, e}] - 
     144*\[Beta]sv[{2, 4, e}, {0, 5, z}] + 
     144*\[Beta]sv[{2, 4, z}, {0, 5, z}] + 
     576*\[Beta]sv[{2, 5, z}, {0, 4, e}] - 
     336*\[Beta]sv[{2, 5, z}, {0, 4, z}] - 
     360*\[Beta]sv[{2, 6, e}, {0, 3, z}] + 
     360*\[Beta]sv[{2, 6, z}, {0, 3, z}] + 
     48*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{0, 2, z}, {0, 3, z}, {1, 4, e}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, e}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, e}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, z}] + 
     48*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y], 
    (3*BP[1]*Zeta[3]^2)/y^2 - (BP[1]*Zeta[5])/y - (2*BP[3]*Zeta[5])/y - 
     (9*BP[1]*Zeta[7])/(2*y^3) - 144*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, e}] + 
     144*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, z}] - 
     768*Zeta[3]*\[Beta]sv[{0, 5, z}] + (144*Zeta[3]*\[Beta]sv[{1, 5, z}])/
      y + 4032*\[Beta]sv[{3, 9, z}] + 720*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     720*\[Beta]sv[{1, 3, z}, {1, 6, z}] - 
     864*\[Beta]sv[{1, 4, e}, {1, 5, z}] - 
     864*\[Beta]sv[{1, 5, z}, {1, 4, e}] + 
     1152*\[Beta]sv[{2, 4, e}, {0, 5, z}] + 
     576*\[Beta]sv[{2, 4, z}, {0, 5, z}] + 
     2016*\[Beta]sv[{2, 5, z}, {0, 4, e}] - 
     288*\[Beta]sv[{2, 5, z}, {0, 4, z}] - 
     144*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, e}] + 
     144*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y], 
    -((BP[1]*Zeta[3]^2)/y^2) + (5*BP[1]*Zeta[5])/(3*y) + 
     (9*BP[1]*Zeta[7])/(4*y^3) + 48*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, e}] + 
     384*\[Beta]sv[{3, 9, z}] - 192*\[Beta]sv[{0, 2, z}, {2, 7, z}] - 
     480*\[Beta]sv[{0, 3, z}, {2, 6, e}] + 
     560*\[Beta]sv[{1, 3, z}, {1, 6, e}] + 
     240*\[Beta]sv[{1, 3, z}, {1, 6, z}] - 
     192*\[Beta]sv[{1, 4, z}, {1, 5, z}] - 
     288*\[Beta]sv[{1, 5, z}, {1, 4, e}] + 
     192*\[Beta]sv[{2, 5, z}, {0, 4, e}] + 
     96*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, z}] + 
     96*\[Beta]sv[{0, 2, z}, {1, 4, z}, {0, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, e}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, z}] + 
     96*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}]]/y], 
    (2*BP[1]*Zeta[5])/(3*y) + (15*BP[1]*Zeta[7])/(4*y^3) + 
     16*BP[2]*Zeta[3]*\[Beta]sv[{0, 3, z}] - (6*Zeta[5]*\[Beta]sv[{0, 3, z}])/
      y^2 + 48*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, z}] - 
     64*Zeta[3]*\[Beta]sv[{0, 5, z}] - (48*Zeta[3]*\[Beta]sv[{1, 5, z}])/y + 
     1728*\[Beta]sv[{3, 9, z}] - 192*\[Beta]sv[{0, 2, z}, {2, 7, z}] - 
     480*\[Beta]sv[{0, 3, z}, {2, 6, z}] + 
     80*\[Beta]sv[{1, 3, z}, {1, 6, e}] + 
     720*\[Beta]sv[{1, 3, z}, {1, 6, z}] + 
     288*\[Beta]sv[{1, 4, e}, {1, 5, z}] - 
     768*\[Beta]sv[{1, 4, z}, {1, 5, z}] - 
     576*\[Beta]sv[{1, 5, z}, {1, 4, z}] + 
     96*\[Beta]sv[{2, 4, e}, {0, 5, z}] + 
     480*\[Beta]sv[{2, 4, z}, {0, 5, z}] + 
     768*\[Beta]sv[{2, 5, z}, {0, 4, z}] + 
     240*\[Beta]sv[{2, 6, e}, {0, 3, z}] - 
     240*\[Beta]sv[{2, 6, z}, {0, 3, z}] + 
     96*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, e}] + 
     96*\[Beta]sv[{0, 2, z}, {1, 4, e}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, e}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, z}] + 
     96*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 2, z}, {2, 1, z}}]]/y], 
    (-4*BP[1]*Zeta[5])/y - (52*BP[3]*Zeta[5])/(3*y) - 
     (20*BP[1]*Zeta[7])/y^3 + 32*BP[2]*Zeta[3]*\[Beta]sv[{0, 3, z}] + 
     (24*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 48*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] + 64*Zeta[3]*\[Beta]sv[{0, 5, z}] - 
     (24*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, z}])/y + 
     (48*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - 3840*\[Beta]sv[{3, 9, z}] + 
     912*\[Beta]sv[{0, 2, z}, {2, 7, z}] - 
     80*\[Beta]sv[{0, 3, z}, {2, 6, e}] - 
     160*\[Beta]sv[{0, 3, z}, {2, 6, z}] - 
     288*\[Beta]sv[{0, 4, z}, {2, 5, z}] - 
     80*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     1200*\[Beta]sv[{1, 3, z}, {1, 6, z}] - 
     288*\[Beta]sv[{1, 4, e}, {1, 5, z}] + 
     576*\[Beta]sv[{1, 4, z}, {1, 5, z}] - 
     768*\[Beta]sv[{1, 5, z}, {1, 4, z}] - 
     96*\[Beta]sv[{2, 4, e}, {0, 5, z}] + 
     1248*\[Beta]sv[{2, 4, z}, {0, 5, z}] - 
     768*\[Beta]sv[{2, 5, z}, {0, 4, z}] - 
     960*\[Beta]sv[{2, 6, e}, {0, 3, z}] + 
     960*\[Beta]sv[{2, 6, z}, {0, 3, z}] - 
     96*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 5, z}] + 
     96*\[Beta]sv[{0, 2, z}, {0, 3, z}, {1, 4, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, e}] + 
     96*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, z}] + 
     192*\[Beta]sv[{0, 2, z}, {1, 4, e}, {0, 3, z}] - 
     192*\[Beta]sv[{0, 2, z}, {1, 4, z}, {0, 3, z}] + 
     64*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, e}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, z}] + 
     64*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 3, z}]}, 
   {Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/
      y], (-12*BP[1]*Zeta[3]^2)/y^2 + (40*BP[1]*Zeta[5])/y + 
     (9*BP[1]*Zeta[7])/y^3 + 1152*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, e}] - 
     (144*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, e}])/y + 
     11520*\[Beta]sv[{3, 9, z}] - 1728*\[Beta]sv[{0, 2, z}, {2, 7, z}] - 
     960*\[Beta]sv[{0, 3, z}, {2, 6, e}] + 
     3840*\[Beta]sv[{1, 3, z}, {1, 6, e}] - 
     1152*\[Beta]sv[{1, 5, z}, {1, 4, e}] + 
     4608*\[Beta]sv[{2, 5, z}, {0, 4, e}] + 
     384*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 5, z}] + 
     576*\[Beta]sv[{0, 2, z}, {0, 3, z}, {1, 4, e}] - 
     1152*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, e}] - 
     192*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(NabZ[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 0}}] - 
         Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}]] + 
       NabZ[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, {2, 3, 0}}] - 
         Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] - 
       NabZ[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*Es[2]]/2 - 
       NabZ[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[2, z]]/2 - 
       NabZ[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/3 - 
       NabZ[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
              Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/
        16 - NabZ[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
          NabZ[g[2, z]]]/8 + 
       NabZ[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
          NabZ[g[2, z]]]/8 - (3*NabZ[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]])/
        8 + NabZ[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/8 + 
       NabZ[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[g[3, z]])]/4)/y], 
    (-11*BP[3]*Zeta[5])/(3*y) + (8*BP[3]*Zeta[3]*\[Beta]sv[{0, 2, z}])/3 + 
     (2*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 - 
     4*Zeta[3]*\[Beta]sv[{0, 3, z}] + 8*BP[2]*Zeta[3]*\[Beta]sv[{0, 3, z}] - 
     (11*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 24*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] - 384*Zeta[3]*\[Beta]sv[{0, 5, z}] + 
     (Zeta[5]*\[Beta]sv[{1, 3, z}])/y^3 + 
     (12*BP[1]*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 
     (48*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - 7776*\[Beta]sv[{3, 9, z}] + 
     (8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}])/y + 
     600*\[Beta]sv[{0, 2, z}, {2, 7, z}] + 
     (8*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}])/y - 
     760*\[Beta]sv[{0, 3, z}, {2, 6, e}] - 
     440*\[Beta]sv[{0, 3, z}, {2, 6, z}] - 
     1120*\[Beta]sv[{1, 3, z}, {1, 6, e}] + 
     720*\[Beta]sv[{1, 3, z}, {1, 6, z}] + 
     288*\[Beta]sv[{1, 4, e}, {1, 5, z}] - 
     432*\[Beta]sv[{1, 4, z}, {1, 5, z}] - 
     144*\[Beta]sv[{1, 5, z}, {1, 4, e}] + 
     528*\[Beta]sv[{1, 5, z}, {1, 4, z}] - 
     160*\[Beta]sv[{1, 6, e}, {1, 3, z}] + 
     576*\[Beta]sv[{2, 4, e}, {0, 5, z}] + 
     48*\[Beta]sv[{2, 4, z}, {0, 5, z}] - 
     1584*\[Beta]sv[{2, 5, z}, {0, 4, e}] - 
     48*\[Beta]sv[{2, 5, z}, {0, 4, z}] + 
     440*\[Beta]sv[{2, 6, e}, {0, 3, z}] - 
     440*\[Beta]sv[{2, 6, z}, {0, 3, z}] - 
     264*\[Beta]sv[{2, 7, z}, {0, 2, z}] + 
     48*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 5, z}] - 
     48*\[Beta]sv[{0, 2, z}, {0, 3, z}, {1, 4, z}] + 
     24*\[Beta]sv[{0, 2, z}, {0, 4, z}, {1, 3, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, e}] - 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 4, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 4, e}, {0, 3, z}] + 
     48*\[Beta]sv[{0, 2, z}, {1, 5, z}, {0, 2, z}] + 
     32*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 3, z}] + 
     24*\[Beta]sv[{0, 4, z}, {0, 2, z}, {1, 3, z}] + 
     24*\[Beta]sv[{0, 4, z}, {1, 3, z}, {0, 2, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 4, e}] + 
     64*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 4, z}, {0, 2, z}] - 
     48*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 3, z}] - 
     48*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 2, z}] + 
     96*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 2, z}]}}, 
 {6, 3} -> {{Pi*NabTau[NabZ[g[5, z]]], 210*\[Beta]sv[{5, 9, z}]}, 
   {-(Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
          Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}]]] + 
       NabTau[-(Es[3]*NabZ[g[2, z]])] + NabTau[g[3, z]*NabZ[g[2, z]]])), 
    12*Zeta[5]*\[Beta]sv[{0, 3, z}] + (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/y - 
     60*\[Beta]sv[{1, 3, z}, {3, 6, e}] + 
     60*\[Beta]sv[{1, 3, z}, {3, 6, z}] + 
     18*\[Beta]sv[{1, 4, z}, {3, 5, z}] - 
     36*\[Beta]sv[{2, 4, z}, {2, 5, z}] - 
     18*\[Beta]sv[{2, 5, z}, {2, 4, z}] - 
     30*\[Beta]sv[{3, 6, e}, {1, 3, z}] + 
     30*\[Beta]sv[{3, 6, z}, {1, 3, z}] - 
     30*\[Beta]sv[{4, 6, e}, {0, 3, z}] + 
     30*\[Beta]sv[{4, 6, z}, {0, 3, z}]}, 
   {-(Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
          Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
       2*NabTau[-(Es[3]*NabZ[g[2, z]])] - NabTau[g[3, z]*NabZ[g[2, z]]] - 
       3*NabTau[-(g[1, z]*NabZ[g[4, z]])])), 
    -12*Zeta[5]*\[Beta]sv[{0, 3, z}] - (3*Zeta[5]*\[Beta]sv[{1, 3, z}])/y + 
     648*\[Beta]sv[{5, 9, z}] + 90*\[Beta]sv[{0, 2, z}, {4, 7, z}] - 
     120*\[Beta]sv[{1, 3, z}, {3, 6, e}] + 
     30*\[Beta]sv[{1, 3, z}, {3, 6, z}] - 
     18*\[Beta]sv[{1, 4, z}, {3, 5, z}] - 
     72*\[Beta]sv[{2, 4, z}, {2, 5, z}] + 
     18*\[Beta]sv[{2, 5, z}, {2, 4, z}] + 
     36*\[Beta]sv[{3, 5, z}, {1, 4, z}] + 
     30*\[Beta]sv[{3, 6, e}, {1, 3, z}] + 
     30*\[Beta]sv[{4, 6, e}, {0, 3, z}]}, 
   {Pi*(NabTau[NabZ[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
         Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
      2*NabTau[-(Es[3]*NabZ[g[2, z]])] + NabTau[g[3, z]*NabZ[g[2, z]]] + 
      3*NabTau[-(g[1, z]*NabZ[g[4, z]])]), -24*Zeta[5]*\[Beta]sv[{0, 3, z}] - 
     (6*Zeta[5]*\[Beta]sv[{1, 3, z}])/y - 108*Zeta[3]*\[Beta]sv[{2, 5, z}] - 
     (9*Zeta[3]*\[Beta]sv[{3, 5, z}])/y + 1404*\[Beta]sv[{5, 9, z}] + 
     90*\[Beta]sv[{0, 2, z}, {4, 7, z}] - 
     120*\[Beta]sv[{1, 3, z}, {3, 6, e}] + 
     30*\[Beta]sv[{1, 3, z}, {3, 6, z}] + 
     54*\[Beta]sv[{1, 4, e}, {3, 5, z}] - 
     18*\[Beta]sv[{1, 4, z}, {3, 5, z}] + 
     162*\[Beta]sv[{2, 4, e}, {2, 5, z}] - 
     18*\[Beta]sv[{2, 4, z}, {2, 5, z}] - 
     54*\[Beta]sv[{2, 5, z}, {2, 4, e}] + 
     18*\[Beta]sv[{2, 5, z}, {2, 4, z}] - 
     90*\[Beta]sv[{3, 5, z}, {1, 4, e}] + 
     18*\[Beta]sv[{3, 5, z}, {1, 4, z}] + 
     60*\[Beta]sv[{3, 6, e}, {1, 3, z}] - 
     30*\[Beta]sv[{3, 6, z}, {1, 3, z}] + 
     60*\[Beta]sv[{4, 6, e}, {0, 3, z}] - 
     30*\[Beta]sv[{4, 6, z}, {0, 3, z}]}, 
   {Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]]], 
    -1/2*(BP[1]*Zeta[7])/y - 24*Zeta[3]*\[Beta]sv[{2, 5, z}] + 
     252*\[Beta]sv[{5, 9, z}] + 36*\[Beta]sv[{2, 4, e}, {2, 5, z}] + 
     12*\[Beta]sv[{3, 5, z}, {1, 4, e}] - 
     12*\[Beta]sv[{3, 5, z}, {1, 4, z}]}, 
   {-(Pi*(NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]]] + 
       NabTau[-(g[1, z]*NabZ[g[4, z]])])), (5*BP[1]*Zeta[7])/y + 
     4*Zeta[5]*\[Beta]sv[{0, 3, z}] + (Zeta[5]*\[Beta]sv[{1, 3, z}])/y - 
     132*\[Beta]sv[{5, 9, z}] - 30*\[Beta]sv[{0, 2, z}, {4, 7, z}] + 
     30*\[Beta]sv[{1, 3, z}, {3, 6, z}] - 
     18*\[Beta]sv[{2, 4, z}, {2, 5, z}] + 6*\[Beta]sv[{3, 5, z}, {1, 4, z}] - 
     10*\[Beta]sv[{3, 6, e}, {1, 3, z}] - 
     10*\[Beta]sv[{4, 6, e}, {0, 3, z}]}, 
   {Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]], 
    -3*BP[1]*Zeta[3]^2 + (9*BP[1]*Zeta[7])/y - 
     18*Zeta[5]*\[Beta]sv[{0, 3, z}] - (9*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      (2*y) - 132*Zeta[3]*\[Beta]sv[{2, 5, z}] + 
     (9*Zeta[3]*\[Beta]sv[{3, 5, z}])/y + 756*\[Beta]sv[{5, 9, z}] + 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 3, z}] - 
     54*\[Beta]sv[{1, 4, e}, {3, 5, z}] + 
     198*\[Beta]sv[{2, 4, e}, {2, 5, z}] - 
     36*\[Beta]sv[{2, 4, z}, {2, 5, z}] - 
     54*\[Beta]sv[{2, 5, z}, {2, 4, e}] + 
     90*\[Beta]sv[{3, 5, z}, {1, 4, e}] + 
     72*\[Beta]sv[{3, 5, z}, {1, 4, z}] + 
     45*\[Beta]sv[{3, 6, e}, {1, 3, z}] - 
     45*\[Beta]sv[{3, 6, z}, {1, 3, z}] + 
     45*\[Beta]sv[{4, 6, e}, {0, 3, z}] - 
     45*\[Beta]sv[{4, 6, z}, {0, 3, z}] - 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 3, z}] + 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 3, z}]}, 
   {-(Pi*(2*NabTau[-(g[1, z]*NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, 
              {2, 2, 0}}]])] + NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
           {1, 1, z}, {2, 2, 0}}]]] + 2*NabTau[-(Es[3]*NabZ[g[2, z]])] + 
       NabTau[g[1, z]^2*NabZ[g[3, z]]])), -(BP[1]*Zeta[3]^2) + 
     (9*BP[1]*Zeta[7])/(2*y) + 14*Zeta[5]*\[Beta]sv[{0, 3, z}] + 
     (7*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y) - 6*BP[1]*Zeta[3]*
      \[Beta]sv[{2, 4, z}] + 4*Zeta[3]*\[Beta]sv[{2, 5, z}] - 
     (3*Zeta[3]*\[Beta]sv[{3, 5, z}])/y - 72*\[Beta]sv[{5, 9, z}] + 
     2*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 3, z}] - 
     24*\[Beta]sv[{0, 2, z}, {4, 7, z}] - 
     60*\[Beta]sv[{1, 3, z}, {3, 6, e}] + 
     18*\[Beta]sv[{1, 4, e}, {3, 5, z}] - 6*\[Beta]sv[{2, 4, e}, {2, 5, z}] + 
     12*\[Beta]sv[{2, 5, z}, {2, 4, z}] + 
     12*\[Beta]sv[{3, 5, z}, {1, 4, z}] - 
     35*\[Beta]sv[{3, 6, e}, {1, 3, z}] - 
     15*\[Beta]sv[{3, 6, z}, {1, 3, z}] - 
     35*\[Beta]sv[{4, 6, e}, {0, 3, z}] - 
     15*\[Beta]sv[{4, 6, z}, {0, 3, z}] - 
     6*\[Beta]sv[{0, 2, z}, {0, 2, z}, {3, 5, z}] + 
     6*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 4, z}] - 
     3*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 3, z}] - 
     3*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*(NabTau[-(g[1, z]*NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]])] - 
      2*NabTau[-(g[1, z]*NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]])] - 
      2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}]]] - 
      2*NabTau[-(Es[2]*g[1, z]*NabZ[g[2, z]])] + 
      4*NabTau[g[3, z]*NabZ[g[2, z]]] - 2*NabTau[g[1, z]^2*NabZ[g[3, z]]] + 
      2*NabTau[-(g[1, z]*NabZ[g[4, z]])]), (15*BP[1]*Zeta[7])/y + 
     4*Zeta[5]*\[Beta]sv[{0, 3, z}] + (Zeta[5]*\[Beta]sv[{1, 3, z}])/y - 
     12*BP[1]*Zeta[3]*\[Beta]sv[{2, 4, z}] - 648*\[Beta]sv[{5, 9, z}] - 
     48*\[Beta]sv[{0, 2, z}, {4, 7, z}] - 
     60*\[Beta]sv[{1, 3, z}, {3, 6, e}] - 
     60*\[Beta]sv[{1, 3, z}, {3, 6, z}] + 
     72*\[Beta]sv[{1, 4, z}, {3, 5, z}] - 
     120*\[Beta]sv[{2, 4, z}, {2, 5, z}] - 
     36*\[Beta]sv[{2, 5, z}, {2, 4, e}] + 
     96*\[Beta]sv[{2, 5, z}, {2, 4, z}] - 
     60*\[Beta]sv[{3, 5, z}, {1, 4, e}] - 
     24*\[Beta]sv[{3, 5, z}, {1, 4, z}] - 
     10*\[Beta]sv[{3, 6, e}, {1, 3, z}] - 
     90*\[Beta]sv[{3, 6, z}, {1, 3, z}] - 
     10*\[Beta]sv[{4, 6, e}, {0, 3, z}] - 
     90*\[Beta]sv[{4, 6, z}, {0, 3, z}] - 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {3, 5, z}] + 
     12*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 4, e}] - 
     6*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 4, e}] - 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 4, z}] - 
     6*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 3, z}]}}, 
 {3, 6} -> {{Conj[(Pi*NabTau[NabZ[g[5, z]]])/y^3], 
    -13440*\[Beta]sv[{2, 9, z}]}, 
   {Conj[(Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}]]] + 
        NabTau[-(Es[3]*NabZ[g[2, z]])] + NabTau[g[3, z]*NabZ[g[2, z]]]))/
      y^3], (8*BP[3]*Zeta[5])/y^2 + (24*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     1920*\[Beta]sv[{0, 3, z}, {1, 6, e}] + 
     1920*\[Beta]sv[{0, 3, z}, {1, 6, z}] - 
     1152*\[Beta]sv[{0, 4, z}, {1, 5, z}] + 
     1152*\[Beta]sv[{0, 5, z}, {1, 4, z}] - 
     1920*\[Beta]sv[{1, 3, z}, {0, 6, e}] + 
     1920*\[Beta]sv[{1, 3, z}, {0, 6, z}] - 
     2304*\[Beta]sv[{1, 5, z}, {0, 4, z}] - 
     3840*\[Beta]sv[{1, 6, e}, {0, 3, z}] + 
     3840*\[Beta]sv[{1, 6, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
           Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
        2*NabTau[-(Es[3]*NabZ[g[2, z]])] - NabTau[g[3, z]*NabZ[g[2, z]]] - 
        3*NabTau[-(g[1, z]*NabZ[g[4, z]])]))/y^3], 
    (16*BP[3]*Zeta[5])/y^2 + (48*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 + 
     41472*\[Beta]sv[{2, 9, z}] + 1920*\[Beta]sv[{0, 3, z}, {1, 6, e}] + 
     1152*\[Beta]sv[{0, 4, z}, {1, 5, z}] - 
     1152*\[Beta]sv[{0, 5, z}, {1, 4, z}] + 
     1920*\[Beta]sv[{1, 3, z}, {0, 6, e}] + 
     2304*\[Beta]sv[{1, 4, z}, {0, 5, z}] - 
     4608*\[Beta]sv[{1, 5, z}, {0, 4, z}] - 
     7680*\[Beta]sv[{1, 6, e}, {0, 3, z}] + 
     1920*\[Beta]sv[{1, 6, z}, {0, 3, z}] + 
     5760*\[Beta]sv[{1, 7, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[NabZ[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
           Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
        2*NabTau[-(Es[3]*NabZ[g[2, z]])] + NabTau[g[3, z]*NabZ[g[2, z]]] + 
        3*NabTau[-(g[1, z]*NabZ[g[4, z]])]))/y^3], 
    (-32*BP[5]*Zeta[3])/5 - (16*BP[3]*Zeta[5])/y^2 - 
     (48*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (960*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - 
     (144*Zeta[3]*\[Beta]sv[{1, 5, z}])/y^2 - 89856*\[Beta]sv[{2, 9, z}] - 
     3840*\[Beta]sv[{0, 3, z}, {1, 6, e}] + 
     1920*\[Beta]sv[{0, 3, z}, {1, 6, z}] + 
     3456*\[Beta]sv[{0, 4, e}, {1, 5, z}] - 
     1152*\[Beta]sv[{0, 4, z}, {1, 5, z}] - 
     3456*\[Beta]sv[{0, 5, z}, {1, 4, e}] + 
     1152*\[Beta]sv[{0, 5, z}, {1, 4, z}] - 
     3840*\[Beta]sv[{1, 3, z}, {0, 6, e}] + 
     1920*\[Beta]sv[{1, 3, z}, {0, 6, z}] + 
     5760*\[Beta]sv[{1, 4, e}, {0, 5, z}] - 
     1152*\[Beta]sv[{1, 4, z}, {0, 5, z}] - 
     10368*\[Beta]sv[{1, 5, z}, {0, 4, e}] + 
     1152*\[Beta]sv[{1, 5, z}, {0, 4, z}] + 
     7680*\[Beta]sv[{1, 6, e}, {0, 3, z}] - 
     1920*\[Beta]sv[{1, 6, z}, {0, 3, z}] - 
     5760*\[Beta]sv[{1, 7, z}, {0, 2, z}]}, 
   {Conj[(Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]]])/y^3], 
    (32*BP[5]*Zeta[3])/15 - (BP[1]*Zeta[7])/(2*y^4) + 
     (128*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - 16128*\[Beta]sv[{2, 9, z}] - 
     768*\[Beta]sv[{1, 4, e}, {0, 5, z}] + 
     768*\[Beta]sv[{1, 4, z}, {0, 5, z}] - 
     2304*\[Beta]sv[{1, 5, z}, {0, 4, e}]}, 
   {Conj[(Pi*(NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]]] + 
        NabTau[-(g[1, z]*NabZ[g[4, z]])]))/y^3], (-5*BP[1]*Zeta[7])/y^4 - 
     8448*\[Beta]sv[{2, 9, z}] - 640*\[Beta]sv[{0, 3, z}, {1, 6, e}] - 
     640*\[Beta]sv[{1, 3, z}, {0, 6, e}] + 
     384*\[Beta]sv[{1, 4, z}, {0, 5, z}] - 
     1152*\[Beta]sv[{1, 5, z}, {0, 4, z}] + 
     1920*\[Beta]sv[{1, 6, z}, {0, 3, z}] - 
     1920*\[Beta]sv[{1, 7, z}, {0, 2, z}]}, 
   {Conj[(Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
           {2, 2, z}}]]])/y^3], -8*BP[3]*Zeta[3] + (8*BP[5]*Zeta[3])/5 - 
     (3*BP[1]*Zeta[3]^2)/y^3 + (9*BP[1]*Zeta[7])/y^4 + 
     (144*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, e}])/y - 
     (144*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y + 
     (960*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - 
     (144*Zeta[3]*\[Beta]sv[{1, 5, z}])/y^2 - 48384*\[Beta]sv[{2, 9, z}] - 
     2880*\[Beta]sv[{0, 3, z}, {1, 6, e}] + 
     2880*\[Beta]sv[{0, 3, z}, {1, 6, z}] + 
     3456*\[Beta]sv[{0, 4, e}, {1, 5, z}] + 
     3456*\[Beta]sv[{0, 5, z}, {1, 4, e}] - 
     2880*\[Beta]sv[{1, 3, z}, {0, 6, e}] + 
     2880*\[Beta]sv[{1, 3, z}, {0, 6, z}] - 
     5760*\[Beta]sv[{1, 4, e}, {0, 5, z}] - 
     4608*\[Beta]sv[{1, 4, z}, {0, 5, z}] - 
     12672*\[Beta]sv[{1, 5, z}, {0, 4, e}] + 
     2304*\[Beta]sv[{1, 5, z}, {0, 4, z}] + 
     576*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 4, e}] - 
     576*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 4, z}]}, 
   {Conj[(Pi*(2*NabTau[-(g[1, z]*NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 
                0}}]])] + NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
            {2, 2, 0}}]]] + 2*NabTau[-(Es[3]*NabZ[g[2, z]])] + 
        NabTau[g[1, z]^2*NabZ[g[3, z]]]))/y^3], (4*BP[1]*Zeta[3])/15 + 
     (BP[1]*Zeta[3]^2)/y^3 - (2*BP[1]*Zeta[5])/y^2 - (4*BP[3]*Zeta[5])/y^2 - 
     (9*BP[1]*Zeta[7])/(2*y^4) - (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^3 + 
     (24*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (48*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, e}])/y - 4608*\[Beta]sv[{2, 9, z}] - 
     2240*\[Beta]sv[{0, 3, z}, {1, 6, e}] - 
     960*\[Beta]sv[{0, 3, z}, {1, 6, z}] + 
     768*\[Beta]sv[{0, 4, z}, {1, 5, z}] + 
     1152*\[Beta]sv[{0, 5, z}, {1, 4, e}] - 
     2240*\[Beta]sv[{1, 3, z}, {0, 6, e}] - 
     960*\[Beta]sv[{1, 3, z}, {0, 6, z}] + 
     768*\[Beta]sv[{1, 4, z}, {0, 5, z}] - 
     384*\[Beta]sv[{1, 5, z}, {0, 4, e}] - 
     3840*\[Beta]sv[{1, 6, e}, {0, 3, z}] - 
     1536*\[Beta]sv[{1, 7, z}, {0, 2, z}] - 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 4, e}] - 
     192*\[Beta]sv[{0, 3, z}, {0, 4, z}, {0, 2, z}] + 
     384*\[Beta]sv[{0, 4, z}, {0, 3, z}, {0, 2, z}] - 
     384*\[Beta]sv[{0, 5, z}, {0, 2, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[-(g[1, z]*NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 
                0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]])] - 
        2*NabTau[-(g[1, z]*NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]])] - 
        2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}]]] - 
        2*NabTau[-(Es[2]*g[1, z]*NabZ[g[2, z]])] + 
        4*NabTau[g[3, z]*NabZ[g[2, z]]] - 2*NabTau[g[1, z]^2*NabZ[g[3, z]]] + 
        2*NabTau[-(g[1, z]*NabZ[g[4, z]])]))/y^3], 
    (-8*BP[1]*Zeta[3])/15 + (64*BP[3]*Zeta[3])/3 + (656*BP[5]*Zeta[3])/15 + 
     (2*BP[1]*Zeta[5])/y^2 + (4*BP[3]*Zeta[5])/y^2 + (15*BP[1]*Zeta[7])/y^4 + 
     (16*BP[3]*Zeta[3]*\[Beta]sv[{0, 2, z}])/y + 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^3 + 
     (64*BP[2]*Zeta[3]*\[Beta]sv[{0, 3, z}])/y - 
     (24*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 + 
     (96*BP[1]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y - 
     (640*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - (96*Zeta[3]*\[Beta]sv[{1, 5, z}])/
      y^2 + 41472*\[Beta]sv[{2, 9, z}] + 
     (32*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}])/y^2 + 
     (32*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}])/y^2 + 
     640*\[Beta]sv[{0, 3, z}, {1, 6, e}] + 
     5760*\[Beta]sv[{0, 3, z}, {1, 6, z}] + 
     2304*\[Beta]sv[{0, 4, e}, {1, 5, z}] - 
     6144*\[Beta]sv[{0, 4, z}, {1, 5, z}] - 
     4608*\[Beta]sv[{0, 5, z}, {1, 4, z}] + 
     640*\[Beta]sv[{1, 3, z}, {0, 6, e}] + 
     5760*\[Beta]sv[{1, 3, z}, {0, 6, z}] + 
     3840*\[Beta]sv[{1, 4, e}, {0, 5, z}] + 
     1536*\[Beta]sv[{1, 4, z}, {0, 5, z}] + 
     7680*\[Beta]sv[{1, 5, z}, {0, 4, z}] + 
     3840*\[Beta]sv[{1, 6, e}, {0, 3, z}] + 
     3840*\[Beta]sv[{1, 6, z}, {0, 3, z}] + 
     3072*\[Beta]sv[{1, 7, z}, {0, 2, z}] + 
     384*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 4, z}] + 
     384*\[Beta]sv[{0, 3, z}, {0, 4, e}, {0, 2, z}] - 
     768*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 3, z}] - 
     768*\[Beta]sv[{0, 4, e}, {0, 3, z}, {0, 2, z}] + 
     768*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 3, z}] + 
     768*\[Beta]sv[{0, 5, z}, {0, 2, z}, {0, 2, z}]}}, 
 {7, 2} -> {{Pi*NabTau[Pi*NabTau[NabZ[g[5, z]]]], -105*\[Beta]sv[{6, 9, z}]}, 
   {-(Pi*(NabTau[Pi*g[2, z]*NabTau[NabZ[g[3, z]]]] + 
       NabTau[Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
             Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
          2*NabTau[-(Es[3]*NabZ[g[2, z]])] - NabTau[g[3, z]*NabZ[g[2, z]]] - 
          3*NabTau[-(g[1, z]*NabZ[g[4, z]])])] + 
       NabTau[Pi*NabTau[-Es[3]]*NabZ[g[2, z]]] - 
       NabTau[Pi*NabTau[g[2, z]]*NabZ[g[3, z]]])), 
    3*Zeta[5]*\[Beta]sv[{1, 3, z}] - 324*\[Beta]sv[{6, 9, z}] - 
     (45*\[Beta]sv[{0, 2, z}, {5, 7, z}])/2 + 
     (75*\[Beta]sv[{1, 3, z}, {4, 6, e}])/2 - 
     (15*\[Beta]sv[{1, 3, z}, {4, 6, z}])/2 + 
     (45*\[Beta]sv[{2, 4, z}, {3, 5, z}])/2 - 
     (27*\[Beta]sv[{3, 5, z}, {2, 4, z}])/2 - 
     (15*\[Beta]sv[{4, 6, e}, {1, 3, z}])/2}, 
   {-(Pi*(3*NabTau[Pi*Es[2]*NabTau[NabZ[g[3, z]]]] - 
       NabTau[Pi*g[2, z]*NabTau[NabZ[g[3, z]]]] + 
       NabTau[Pi*(NabTau[NabZ[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
             Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
          2*NabTau[-(Es[3]*NabZ[g[2, z]])] + NabTau[g[3, z]*NabZ[g[2, z]]] + 
          3*NabTau[-(g[1, z]*NabZ[g[4, z]])])] - 
       2*NabTau[Pi*NabTau[-Es[3]]*NabZ[g[2, z]]] - 
       NabTau[Pi*NabTau[g[3, z]]*NabZ[g[2, z]]] - 
       3*NabTau[Pi*NabTau[Es[2]]*NabZ[g[3, z]]] + 
       NabTau[Pi*NabTau[g[2, z]]*NabZ[g[3, z]]])), 
    -6*Zeta[5]*\[Beta]sv[{1, 3, z}] - 36*Zeta[3]*\[Beta]sv[{3, 5, z}] + 
     702*\[Beta]sv[{6, 9, z}] + (45*\[Beta]sv[{0, 2, z}, {5, 7, z}])/2 - 
     45*\[Beta]sv[{1, 3, z}, {4, 6, e}] + 
     15*\[Beta]sv[{1, 3, z}, {4, 6, z}] + 
     54*\[Beta]sv[{2, 4, e}, {3, 5, z}] - 9*\[Beta]sv[{2, 4, z}, {3, 5, z}] - 
     36*\[Beta]sv[{3, 5, z}, {2, 4, e}] + 9*\[Beta]sv[{3, 5, z}, {2, 4, z}] + 
     15*\[Beta]sv[{4, 6, e}, {1, 3, z}] - 
     (15*\[Beta]sv[{4, 6, z}, {1, 3, z}])/2}, 
   {Pi*NabTau[Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]]]], 
    (BP[1]*Zeta[7])/2 + 6*Zeta[3]*\[Beta]sv[{3, 5, z}] - 
     126*\[Beta]sv[{6, 9, z}] - 9*\[Beta]sv[{2, 4, e}, {3, 5, z}] - 
     3*\[Beta]sv[{3, 5, z}, {2, 4, e}] + 3*\[Beta]sv[{3, 5, z}, {2, 4, z}]}}, 
 {2, 7} -> {{Conj[(Pi*NabTau[Pi*NabTau[NabZ[g[5, z]]]])/y^5], 
    107520*\[Beta]sv[{1, 9, z}]}, 
   {-Conj[(Pi*(NabTau[Pi*g[2, z]*NabTau[NabZ[g[3, z]]]] + 
         NabTau[Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
               Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
            2*NabTau[-(Es[3]*NabZ[g[2, z]])] - NabTau[
             g[3, z]*NabZ[g[2, z]]] - 3*NabTau[-(g[1, z]*NabZ[g[4, z]])])] + 
         NabTau[Pi*NabTau[-Es[3]]*NabZ[g[2, z]]] - 
         NabTau[Pi*NabTau[g[2, z]]*NabZ[g[3, z]]]))/y^5], 
    (24*BP[3]*Zeta[5])/y^3 + (60*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^4 + 
     331776*\[Beta]sv[{1, 9, z}] + 7680*\[Beta]sv[{0, 3, z}, {0, 6, e}] + 
     13824*\[Beta]sv[{0, 4, z}, {0, 5, z}] - 
     23040*\[Beta]sv[{0, 5, z}, {0, 4, z}] - 
     38400*\[Beta]sv[{0, 6, e}, {0, 3, z}] + 
     7680*\[Beta]sv[{0, 6, z}, {0, 3, z}] + 
     23040*\[Beta]sv[{0, 7, z}, {0, 2, z}]}, 
   {-Conj[(Pi*(3*NabTau[Pi*Es[2]*NabTau[NabZ[g[3, z]]]] - 
         NabTau[Pi*g[2, z]*NabTau[NabZ[g[3, z]]]] + 
         NabTau[Pi*(NabTau[NabZ[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
               Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
            2*NabTau[-(Es[3]*NabZ[g[2, z]])] + NabTau[
             g[3, z]*NabZ[g[2, z]]] + 3*NabTau[-(g[1, z]*NabZ[g[4, z]])])] - 
         2*NabTau[Pi*NabTau[-Es[3]]*NabZ[g[2, z]]] - 
         NabTau[Pi*NabTau[g[3, z]]*NabZ[g[2, z]]] - 
         3*NabTau[Pi*NabTau[Es[2]]*NabZ[g[3, z]]] + 
         NabTau[Pi*NabTau[g[2, z]]*NabZ[g[3, z]]]))/y^5], 
    (-32*BP[5]*Zeta[3])/y - (32*BP[3]*Zeta[5])/y^3 - 
     (72*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^4 - 
     (1536*Zeta[3]*\[Beta]sv[{0, 5, z}])/y^2 - 718848*\[Beta]sv[{1, 9, z}] - 
     15360*\[Beta]sv[{0, 3, z}, {0, 6, e}] + 
     7680*\[Beta]sv[{0, 3, z}, {0, 6, z}] + 
     36864*\[Beta]sv[{0, 4, e}, {0, 5, z}] - 
     9216*\[Beta]sv[{0, 4, z}, {0, 5, z}] - 
     55296*\[Beta]sv[{0, 5, z}, {0, 4, e}] + 
     9216*\[Beta]sv[{0, 5, z}, {0, 4, z}] + 
     46080*\[Beta]sv[{0, 6, e}, {0, 3, z}] - 
     15360*\[Beta]sv[{0, 6, z}, {0, 3, z}] - 
     23040*\[Beta]sv[{0, 7, z}, {0, 2, z}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
             {3, 3, z}}]]]])/y^5], (32*BP[5]*Zeta[3])/(15*y) + 
     (BP[1]*Zeta[7])/(2*y^5) - (128*Zeta[3]*\[Beta]sv[{0, 5, z}])/y^2 + 
     129024*\[Beta]sv[{1, 9, z}] + 3072*\[Beta]sv[{0, 4, e}, {0, 5, z}] - 
     3072*\[Beta]sv[{0, 4, z}, {0, 5, z}] + 
     9216*\[Beta]sv[{0, 5, z}, {0, 4, e}]}}, 
 {8, 1} -> {{Pi*NabTau[Pi*NabTau[Pi*NabTau[NabZ[g[5, z]]]]], 
    (105*\[Beta]sv[{7, 9, z}])/4}}, 
 {1, 8} -> {{Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[NabZ[g[5, z]]]]])/y^7], 
    -430080*\[Beta]sv[{0, 9, z}]}}, 
 {6, 4} -> {{-(Pi*NabTau[-Es[5]]), (-35*Zeta[9])/(16*y^3) + 
     630*\[Beta]sv[{5, 10, e}]}, {Pi*NabTau[g[5, z]], 
    630*\[Beta]sv[{5, 10, z}]}, 
   {Pi*NabTau[Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
       Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}]], 
    -18*Zeta[5]*\[Beta]sv[{0, 4, z}] + (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^2) + 90*\[Beta]sv[{1, 4, z}, {3, 6, e}] - 
     90*\[Beta]sv[{1, 4, z}, {3, 6, z}] - 
     90*\[Beta]sv[{2, 4, z}, {2, 6, e}] + 
     90*\[Beta]sv[{2, 4, z}, {2, 6, z}] - 
     45*\[Beta]sv[{2, 6, e}, {2, 4, z}] + 
     45*\[Beta]sv[{2, 6, z}, {2, 4, z}] + 
     45*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     45*\[Beta]sv[{4, 6, z}, {0, 4, z}]}, 
   {-(Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, 0}, {3, 0, 0}}] - 
        Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}]]), 
    -36*Zeta[5]*\[Beta]sv[{0, 4, e}] - (45*Zeta[5]*\[Beta]sv[{1, 4, e}])/y - 
     (27*Zeta[5]*\[Beta]sv[{2, 4, e}])/(8*y^2) + 
     270*Zeta[3]*\[Beta]sv[{2, 6, e}] + (45*Zeta[3]*\[Beta]sv[{3, 6, e}])/y - 
     270*\[Beta]sv[{1, 4, e}, {3, 6, e}] - 
     405*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     135*\[Beta]sv[{2, 6, e}, {2, 4, e}] + 
     450*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     90*\[Beta]sv[{4, 6, e}, {0, 4, e}]}, 
   {-(Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
        Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]), 
    -18*Zeta[5]*\[Beta]sv[{0, 4, z}] - (27*Zeta[5]*\[Beta]sv[{1, 4, z}])/y - 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/(4*y^2) + 
     270*\[Beta]sv[{1, 3, z}, {3, 7, z}] - 
     180*\[Beta]sv[{1, 4, z}, {3, 6, e}] - 
     90*\[Beta]sv[{1, 4, z}, {3, 6, z}] - 
     225*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     180*\[Beta]sv[{2, 4, z}, {2, 6, z}] + 
     90*\[Beta]sv[{2, 6, e}, {2, 4, z}] + 
     45*\[Beta]sv[{2, 6, z}, {2, 4, z}] + 
     270*\[Beta]sv[{3, 6, e}, {1, 4, z}] + 
     180*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     90*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     45*\[Beta]sv[{4, 6, e}, {0, 4, z}] + 
     45*\[Beta]sv[{4, 6, z}, {0, 4, z}] - 
     180*\[Beta]sv[{4, 7, z}, {0, 3, z}]}, 
   {Pi*NabTau[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
       Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]], 
    -36*Zeta[5]*\[Beta]sv[{0, 4, z}] - (36*Zeta[5]*\[Beta]sv[{1, 4, z}])/y - 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/(4*y^2) - 
     270*Zeta[3]*\[Beta]sv[{2, 6, z}] - (45*Zeta[3]*\[Beta]sv[{3, 6, z}])/y + 
     270*\[Beta]sv[{1, 3, z}, {3, 7, z}] + 
     270*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     180*\[Beta]sv[{1, 4, z}, {3, 6, e}] - 
     90*\[Beta]sv[{1, 4, z}, {3, 6, z}] + 
     405*\[Beta]sv[{2, 4, e}, {2, 6, z}] - 
     360*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     45*\[Beta]sv[{2, 4, z}, {2, 6, z}] + 
     90*\[Beta]sv[{2, 6, e}, {2, 4, z}] - 
     135*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     45*\[Beta]sv[{2, 6, z}, {2, 4, z}] + 
     360*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     450*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     90*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     90*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     90*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     90*\[Beta]sv[{4, 6, z}, {0, 4, e}] - 
     180*\[Beta]sv[{4, 7, z}, {0, 3, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, 0}}]], 
    (3*Zeta[3]*Zeta[5])/(2*y^2) - (7*Zeta[7])/(8*y) - (43*Zeta[9])/(16*y^3) - 
     12*Zeta[5]*\[Beta]sv[{0, 4, e}] - (6*Zeta[5]*\[Beta]sv[{1, 4, e}])/y - 
     60*Zeta[3]*\[Beta]sv[{2, 6, e}] + 774*\[Beta]sv[{5, 10, e}] + 
     90*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     60*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     30*\[Beta]sv[{4, 6, e}, {0, 4, e}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]], 
    -1/4*(BP[2]*Zeta[7])/y - Zeta[9]/(16*y^3) - 
     60*Zeta[3]*\[Beta]sv[{2, 6, z}] + 18*\[Beta]sv[{5, 10, e}] + 
     756*\[Beta]sv[{5, 10, z}] + 90*\[Beta]sv[{2, 4, e}, {2, 6, z}] - 
     24*\[Beta]sv[{3, 5, z}, {1, 5, z}] + 
     60*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     30*\[Beta]sv[{4, 6, z}, {0, 4, e}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]], 
    (-5*BP[2]*Zeta[7])/(2*y) - (21*Zeta[9])/(16*y^3) - 
     6*Zeta[5]*\[Beta]sv[{0, 4, z}] - (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y + 
     378*\[Beta]sv[{5, 10, e}] + 396*\[Beta]sv[{5, 10, z}] - 
     90*\[Beta]sv[{1, 3, z}, {3, 7, z}] + 
     45*\[Beta]sv[{2, 4, z}, {2, 6, e}] + 
     45*\[Beta]sv[{2, 4, z}, {2, 6, z}] - 
     24*\[Beta]sv[{3, 5, z}, {1, 5, z}] + 
     30*\[Beta]sv[{3, 6, e}, {1, 4, z}] + 
     30*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     30*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     15*\[Beta]sv[{4, 6, e}, {0, 4, z}] + 
     15*\[Beta]sv[{4, 6, z}, {0, 4, z}] - 
     60*\[Beta]sv[{4, 7, z}, {0, 3, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}]], 
    (5*BP[2]*Zeta[7])/(4*y) + (7*Zeta[9])/(16*y^3) - 
     6*Zeta[5]*\[Beta]sv[{0, 4, z}] - (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y - 
     126*\[Beta]sv[{5, 10, e}] + 378*\[Beta]sv[{5, 10, z}] + 
     45*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     45*\[Beta]sv[{2, 4, z}, {2, 6, z}] + 
     48*\[Beta]sv[{3, 5, z}, {1, 5, z}] + 
     30*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     30*\[Beta]sv[{3, 6, z}, {1, 4, z}] + 
     15*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     15*\[Beta]sv[{4, 6, z}, {0, 4, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 2, z}}]], 
    (-3*BP[2]*Zeta[3]^2)/2 - (9*Zeta[3]*Zeta[5])/(8*y^2) + Zeta[7]/(8*y) + 
     (9*BP[2]*Zeta[7])/(2*y) + (45*Zeta[9])/(16*y^3) + 
     9*Zeta[5]*\[Beta]sv[{0, 4, e}] - 27*Zeta[5]*\[Beta]sv[{0, 4, z}] + 
     (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y) - 
     (27*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y) + 
     45*Zeta[3]*\[Beta]sv[{2, 6, e}] - 405*Zeta[3]*\[Beta]sv[{2, 6, z}] + 
     (45*Zeta[3]*\[Beta]sv[{3, 6, z}])/y - 810*\[Beta]sv[{5, 10, e}] + 
     2268*\[Beta]sv[{5, 10, z}] - 18*Zeta[3]*\[Beta]sv[{0, 2, z}, 
       {1, 4, e}] + 18*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}] - 
     270*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     (135*\[Beta]sv[{2, 4, e}, {2, 6, e}])/2 + 
     (1215*\[Beta]sv[{2, 4, e}, {2, 6, z}])/2 + 
     (405*\[Beta]sv[{2, 4, z}, {2, 6, e}])/2 - 
     (405*\[Beta]sv[{2, 4, z}, {2, 6, z}])/2 - 
     135*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     288*\[Beta]sv[{3, 5, z}, {1, 5, z}] - 
     45*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     135*\[Beta]sv[{3, 6, e}, {1, 4, z}] + 
     225*\[Beta]sv[{3, 6, z}, {1, 4, e}] - 
     135*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     (45*\[Beta]sv[{4, 6, e}, {0, 4, e}])/2 + 
     (135*\[Beta]sv[{4, 6, e}, {0, 4, z}])/2 + 
     (495*\[Beta]sv[{4, 6, z}, {0, 4, e}])/2 - 
     (135*\[Beta]sv[{4, 6, z}, {0, 4, z}])/2 + 
     27*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, e}] - 
     27*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, z}] - 
     27*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] + 
     27*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, 0}}]], 
    (BP[2]*Zeta[3]^2)/2 + (15*Zeta[3]*Zeta[5])/(8*y^2) - Zeta[7]/(6*y) - 
     (9*BP[2]*Zeta[7])/(4*y) - (69*Zeta[9])/(16*y^3) + 
     12*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] - 
     15*Zeta[5]*\[Beta]sv[{0, 4, e}] - 39*Zeta[5]*\[Beta]sv[{0, 4, z}] + 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y - 
     (15*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y) - 
     (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y) + 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/(4*y^2) + 24*BP[1]*Zeta[3]*
      \[Beta]sv[{2, 5, z}] - 75*Zeta[3]*\[Beta]sv[{2, 6, e}] - 
     45*Zeta[3]*\[Beta]sv[{2, 6, z}] + (15*Zeta[3]*\[Beta]sv[{3, 6, z}])/y + 
     1242*\[Beta]sv[{5, 10, e}] + 216*\[Beta]sv[{5, 10, z}] + 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}] - 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}] - 
     72*\[Beta]sv[{1, 3, z}, {3, 7, z}] - 
     90*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     180*\[Beta]sv[{1, 4, z}, {3, 6, e}] + 
     (225*\[Beta]sv[{2, 4, e}, {2, 6, e}])/2 + 
     (135*\[Beta]sv[{2, 4, e}, {2, 6, z}])/2 + 
     (405*\[Beta]sv[{2, 4, z}, {2, 6, e}])/2 + 
     (315*\[Beta]sv[{2, 4, z}, {2, 6, z}])/2 - 
     96*\[Beta]sv[{2, 5, z}, {2, 5, z}] - 
     90*\[Beta]sv[{2, 6, e}, {2, 4, z}] - 
     45*\[Beta]sv[{2, 6, z}, {2, 4, e}] - 
     120*\[Beta]sv[{3, 5, z}, {1, 5, z}] + 
     75*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     15*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     15*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     105*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     24*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     (75*\[Beta]sv[{4, 6, e}, {0, 4, e}])/2 + 
     (195*\[Beta]sv[{4, 6, e}, {0, 4, z}])/2 + 
     (75*\[Beta]sv[{4, 6, z}, {0, 4, e}])/2 + 
     (105*\[Beta]sv[{4, 6, z}, {0, 4, z}])/2 - 
     48*\[Beta]sv[{4, 7, z}, {0, 3, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     12*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, z}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 4, z}, {1, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {2, 4, z}, {0, 3, z}] - 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, e}] + 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, z}] + 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] - 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}] - 
     6*\[Beta]sv[{2, 4, z}, {0, 3, z}, {1, 3, z}] - 
     6*\[Beta]sv[{2, 4, z}, {1, 3, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] + 
     12*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}]], 
    -1/4*Zeta[7]/y - (15*BP[2]*Zeta[7])/(4*y) - (27*Zeta[9])/(16*y^3) + 
     6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] - 18*Zeta[5]*\[Beta]sv[{0, 4, e}] - 
     12*Zeta[5]*\[Beta]sv[{0, 4, z}] + (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      (2*y) - (6*Zeta[5]*\[Beta]sv[{1, 4, z}])/y + 
     (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/(8*y^2) + 24*BP[1]*Zeta[3]*
      \[Beta]sv[{2, 5, z}] - 60*Zeta[3]*\[Beta]sv[{2, 6, e}] - 
     60*Zeta[3]*\[Beta]sv[{2, 6, z}] + (15*Zeta[3]*\[Beta]sv[{3, 6, e}])/y + 
     486*\[Beta]sv[{5, 10, e}] + 972*\[Beta]sv[{5, 10, z}] + 
     4*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}] + 
     4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}] - 
     72*\[Beta]sv[{1, 3, z}, {3, 7, z}] - 
     90*\[Beta]sv[{1, 4, e}, {3, 6, e}] - 
     180*\[Beta]sv[{1, 4, z}, {3, 6, z}] + 
     90*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     90*\[Beta]sv[{2, 4, e}, {2, 6, z}] + 
     90*\[Beta]sv[{2, 4, z}, {2, 6, e}] + 
     270*\[Beta]sv[{2, 4, z}, {2, 6, z}] - 
     96*\[Beta]sv[{2, 5, z}, {2, 5, z}] - 
     45*\[Beta]sv[{2, 6, e}, {2, 4, e}] - 
     90*\[Beta]sv[{2, 6, z}, {2, 4, z}] - 
     24*\[Beta]sv[{3, 5, z}, {1, 5, z}] + 
     60*\[Beta]sv[{3, 6, e}, {1, 4, z}] + 
     60*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     60*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     24*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     45*\[Beta]sv[{4, 6, e}, {0, 4, e}] + 
     30*\[Beta]sv[{4, 6, e}, {0, 4, z}] + 
     30*\[Beta]sv[{4, 6, z}, {0, 4, e}] + 
     120*\[Beta]sv[{4, 6, z}, {0, 4, z}] - 
     48*\[Beta]sv[{4, 7, z}, {0, 3, z}] + 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     12*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 4, e}, {1, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {2, 4, e}, {0, 3, z}] - 
     6*\[Beta]sv[{2, 4, e}, {0, 3, z}, {1, 3, z}] - 
     6*\[Beta]sv[{2, 4, e}, {1, 3, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] + 
     12*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
          {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
          {1, 2, 0}}]] + NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
          {1, 1, 0}, {2, 1, 0}}] + Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
          {1, 1, 0}, {1, 2, 0}}]]), (5*Zeta[3]^2)/2 + 
     (99*Zeta[3]*Zeta[5])/(2*y^2) - (25*Zeta[7])/y - (225*Zeta[9])/(4*y^3) - 
     450*Zeta[5]*\[Beta]sv[{0, 4, e}] - (225*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      y - 3*Zeta[3]*\[Beta]sv[{2, 4, e}] - 1530*Zeta[3]*
      \[Beta]sv[{2, 6, e}] - (45*Zeta[3]*\[Beta]sv[{3, 6, e}])/y + 
     16200*\[Beta]sv[{5, 10, e}] - 24300*\[Beta]sv[{5, 10, z}] - 
     1764*\[Beta]sv[{0, 2, z}, {4, 8, e}] + 
     1764*\[Beta]sv[{0, 2, z}, {4, 8, z}] + 
     324*\[Beta]sv[{1, 3, z}, {3, 7, z}] + 
     270*\[Beta]sv[{1, 4, e}, {3, 6, e}] + 
     180*\[Beta]sv[{1, 4, z}, {3, 6, e}] + 
     2295*\[Beta]sv[{2, 4, e}, {2, 6, e}] - 
     4770*\[Beta]sv[{2, 4, z}, {2, 6, e}] + 
     225*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     2250*\[Beta]sv[{3, 6, e}, {1, 4, e}] - 
     3600*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     1125*\[Beta]sv[{4, 6, e}, {0, 4, e}] - 
     2025*\[Beta]sv[{4, 6, z}, {0, 4, e}] + 
     150*\[Beta]sv[{0, 2, z}, {0, 2, z}, {3, 6, e}] - 
     150*\[Beta]sv[{0, 2, z}, {0, 2, z}, {3, 6, z}] - 
     48*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] + 
     54*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, e}] - 
     54*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, e}] - 
     432*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, e}] + 
     432*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     36*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, e}] + 
     108*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {2, 4, e}] + 
     18*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {2, 4, z}] + 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 3, z}, {1, 3, z}] + 
     12*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 2, z}, {1, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*((3*NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {3, 2, 0}}] - 
          Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {2, 3, 0}}]])/2 + 
      NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 1, 0}}] - 
        Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}]] + 
      NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 1, z}}] - 
        Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 2, z}}]] - 
      (3*NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
            Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])])/4 - 
      27*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
      (9*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])])/2 + 
      (21*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])])/2 + 
      (3*NabTau[-((Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {2, 1, 0}}] - 
            Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}])*g[1, z])])/
       2 + NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*
          g[1, z])]/2 + (21*NabTau[-(Es[4]*g[1, z])])/2 + 
      (3*NabTau[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z]^2])/2 - 
      (3*NabTau[-(Es[2]*g[1, z]*g[2, z])])/2 - (3*NabTau[-(g[1, z]*g[4, z])])/
       2 - (3*NabTau[Conj[NabZ[g[3, z]]/y]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
             {1, 1, z}}]]])/4 - 
      (3*NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
          NabZ[g[2, z]]])/4), (51*BP[2]*Zeta[3]^2)/4 - 
     (81*BP[2]*Zeta[7])/(4*y) + 6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] - 
     (63*Zeta[5]*\[Beta]sv[{0, 4, e}])/2 - (999*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      2 + (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y) + 
     (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/(4*y) - 
     (999*Zeta[5]*\[Beta]sv[{1, 4, z}])/(4*y) + 
     (9*Zeta[3]*\[Beta]sv[{2, 4, e}])/4 - 
     (9*BP[2]*Zeta[3]*\[Beta]sv[{2, 4, e}])/2 + 
     (45*Zeta[5]*\[Beta]sv[{2, 4, e}])/(16*y^2) + 
     216*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}] + 
     (165*Zeta[3]*\[Beta]sv[{2, 6, e}])/2 - 
     (5835*Zeta[3]*\[Beta]sv[{2, 6, z}])/2 - 
     (9*BP[1]*Zeta[3]*\[Beta]sv[{3, 5, z}])/y - 
     (75*Zeta[3]*\[Beta]sv[{3, 6, e}])/(2*y) + 
     (75*Zeta[3]*\[Beta]sv[{3, 6, z}])/(2*y) + 
     153*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}] - 
     153*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}] - 
     1701*\[Beta]sv[{0, 2, z}, {4, 8, e}] + 
     1701*\[Beta]sv[{0, 2, z}, {4, 8, z}] + 
     36*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}] - 
     180*\[Beta]sv[{0, 3, z}, {4, 7, z}] + 
     24*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}] - 
     (3*Zeta[3]*\[Beta]sv[{1, 3, z}, {1, 3, z}])/y + 
     882*\[Beta]sv[{1, 3, z}, {3, 7, z}] + 
     225*\[Beta]sv[{1, 4, e}, {3, 6, e}] - 
     225*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     72*\[Beta]sv[{1, 5, z}, {3, 5, z}] - 
     (495*\[Beta]sv[{2, 4, e}, {2, 6, e}])/4 + 
     (17505*\[Beta]sv[{2, 4, e}, {2, 6, z}])/4 - 
     (14985*\[Beta]sv[{2, 4, z}, {2, 6, e}])/4 - 
     (2025*\[Beta]sv[{2, 4, z}, {2, 6, z}])/4 - 
     288*\[Beta]sv[{2, 5, z}, {2, 5, z}] - 
     (225*\[Beta]sv[{2, 6, e}, {2, 4, e}])/2 + 
     (225*\[Beta]sv[{2, 6, z}, {2, 4, e}])/2 - 
     72*\[Beta]sv[{3, 5, z}, {1, 5, z}] - 
     (135*\[Beta]sv[{3, 6, e}, {1, 4, e}])/2 + 
     (4995*\[Beta]sv[{3, 6, e}, {1, 4, z}])/2 - 
     (5535*\[Beta]sv[{3, 6, z}, {1, 4, e}])/2 + 
     (675*\[Beta]sv[{3, 6, z}, {1, 4, z}])/2 - 
     414*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     (315*\[Beta]sv[{4, 6, e}, {0, 4, e}])/4 + 
     (4995*\[Beta]sv[{4, 6, e}, {0, 4, z}])/4 - 
     (5985*\[Beta]sv[{4, 6, z}, {0, 4, e}])/4 + 
     (675*\[Beta]sv[{4, 6, z}, {0, 4, z}])/4 - 
     828*\[Beta]sv[{4, 7, z}, {0, 3, z}] + 
     36*\[Beta]sv[{0, 2, z}, {0, 3, z}, {3, 5, z}] - 
     240*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] - 
     459*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, e}] + 
     162*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, z}] + 
     162*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] + 
     135*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, z}] - 
     102*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] - 
     102*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] - 
     18*\[Beta]sv[{0, 3, z}, {2, 4, e}, {1, 3, z}] + 
     18*\[Beta]sv[{0, 3, z}, {2, 4, z}, {1, 3, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     18*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, e}] + 
     18*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] + 
     36*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, z}] - 
     18*\[Beta]sv[{1, 3, z}, {2, 4, e}, {0, 3, z}] + 
     18*\[Beta]sv[{1, 3, z}, {2, 4, z}, {0, 3, z}] + 
     18*\[Beta]sv[{1, 4, e}, {1, 3, z}, {1, 3, z}] - 
     (459*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, e}])/2 + 
     (459*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, z}])/2 - 
     54*\[Beta]sv[{2, 4, e}, {0, 3, z}, {1, 3, z}] - 
     36*\[Beta]sv[{2, 4, e}, {1, 3, z}, {0, 3, z}] - 
     (135*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}])/2 + 
     (135*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}])/2 + 
     18*\[Beta]sv[{2, 4, z}, {0, 3, z}, {1, 3, z}] + 
     18*\[Beta]sv[{2, 4, z}, {1, 3, z}, {0, 3, z}] - 
     90*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] - 
     90*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}] + 
     6*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 2, z}, {1, 3, z}] + 
     6*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, 0}}] - 
        Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] - 
      NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[Es[2]]]/6), 
    (-3*Zeta[3]*Zeta[5])/(4*y^2) - 39*Zeta[5]*\[Beta]sv[{0, 4, e}] - 
     (6*Zeta[5]*\[Beta]sv[{1, 4, e}])/y + (3*Zeta[3]*\[Beta]sv[{2, 4, e}])/
      4 + (27*Zeta[5]*\[Beta]sv[{2, 4, e}])/(16*y^2) + 
     180*Zeta[3]*\[Beta]sv[{2, 6, e}] - (35*Zeta[3]*\[Beta]sv[{3, 6, e}])/
      (2*y) + (5*Zeta[3]*\[Beta]sv[{4, 6, e}])/(8*y^2) - 
     15*\[Beta]sv[{0, 4, e}, {4, 6, e}] + 
     105*\[Beta]sv[{1, 4, e}, {3, 6, e}] - 
     270*\[Beta]sv[{2, 4, e}, {2, 6, e}] - 
     (135*\[Beta]sv[{2, 6, e}, {2, 4, e}])/2 + 
     60*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     (195*\[Beta]sv[{4, 6, e}, {0, 4, e}])/2}, 
   {Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, z}}] - 
        Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, z}}]] + 
      NabTau[Pi*Conj[(Pi*NabTau[g[3, z]])/y^2]*NabTau[Es[2]]]/6), 
    3*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] - 3*Zeta[5]*\[Beta]sv[{0, 4, e}] - 
     36*Zeta[5]*\[Beta]sv[{0, 4, z}] + (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      (4*y) - (27*Zeta[5]*\[Beta]sv[{1, 4, z}])/y + 
     (3*BP[2]*Zeta[3]*\[Beta]sv[{2, 4, e}])/2 + 
     (3*Zeta[5]*\[Beta]sv[{2, 4, e}])/(16*y^2) - 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y^2) - 12*BP[1]*Zeta[3]*
      \[Beta]sv[{2, 5, z}] + 10*Zeta[3]*\[Beta]sv[{2, 6, e}] - 
     130*Zeta[3]*\[Beta]sv[{2, 6, z}] - (5*Zeta[3]*\[Beta]sv[{3, 6, e}])/
      (2*y) - (30*Zeta[3]*\[Beta]sv[{3, 6, z}])/y + 
     (5*Zeta[3]*\[Beta]sv[{4, 6, z}])/(8*y^2) + 
     2*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}] - 
     15*\[Beta]sv[{0, 4, e}, {4, 6, z}] + 
     6*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}] + 
     (Zeta[3]*\[Beta]sv[{1, 3, z}, {1, 3, z}])/y + 
     216*\[Beta]sv[{1, 3, z}, {3, 7, z}] + 
     15*\[Beta]sv[{1, 4, e}, {3, 6, e}] + 
     180*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     90*\[Beta]sv[{1, 4, z}, {3, 6, e}] - 
     15*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     195*\[Beta]sv[{2, 4, e}, {2, 6, z}] - 
     315*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     135*\[Beta]sv[{2, 4, z}, {2, 6, z}] - 
     (15*\[Beta]sv[{2, 6, e}, {2, 4, e}])/2 + 
     45*\[Beta]sv[{2, 6, e}, {2, 4, z}] - 
     105*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     270*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     300*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     90*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     72*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     (15*\[Beta]sv[{4, 6, e}, {0, 4, e}])/2 + 
     90*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     45*\[Beta]sv[{4, 6, z}, {0, 4, e}] + 
     45*\[Beta]sv[{4, 6, z}, {0, 4, z}] - 
     144*\[Beta]sv[{4, 7, z}, {0, 3, z}] - 
     12*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] + 
     6*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, e}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] - 
     6*\[Beta]sv[{1, 4, e}, {1, 3, z}, {1, 3, z}] - 
     3*\[Beta]sv[{2, 4, e}, {0, 3, z}, {1, 3, z}] - 
     9*\[Beta]sv[{2, 4, e}, {1, 3, z}, {0, 3, z}] + 
     6*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] + 
     6*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, {2, 3, 0}}] - 
        Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] + 
      NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 - 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
      NabTau[-(Es[2]^2*g[1, z])]/2 + (3*NabTau[-(Es[4]*g[1, z])])/2 + 
      NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 - (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
      NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6), 
    -(BP[2]*Zeta[3]^2) + (9*BP[2]*Zeta[7])/(2*y) + 
     18*Zeta[5]*\[Beta]sv[{0, 4, e}] + 24*Zeta[5]*\[Beta]sv[{0, 4, z}] + 
     (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y) + 
     (69*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y) + 
     (3*BP[2]*Zeta[3]*\[Beta]sv[{2, 4, e}])/2 + 
     (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/(16*y^2) + 
     (3*Zeta[3]*\[Beta]sv[{2, 4, z}])/4 + (45*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (16*y^2) + 12*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}] - 
     105*Zeta[3]*\[Beta]sv[{2, 6, e}] + 405*Zeta[3]*\[Beta]sv[{2, 6, z}] - 
     (15*Zeta[3]*\[Beta]sv[{3, 6, e}])/(2*y) + 
     (45*Zeta[3]*\[Beta]sv[{3, 6, z}])/(2*y) - 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}] + 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}] - 
     (3*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, e}])/(2*y) + 
     (3*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, z}])/(2*y) + 
     378*\[Beta]sv[{0, 2, z}, {4, 8, e}] - 
     378*\[Beta]sv[{0, 2, z}, {4, 8, z}] - 
     15*\[Beta]sv[{0, 4, z}, {4, 6, e}] + 
     45*\[Beta]sv[{1, 4, e}, {3, 6, e}] - 
     135*\[Beta]sv[{1, 4, e}, {3, 6, z}] + 
     195*\[Beta]sv[{1, 4, z}, {3, 6, e}] + 
     (315*\[Beta]sv[{2, 4, e}, {2, 6, e}])/2 - 
     (1215*\[Beta]sv[{2, 4, e}, {2, 6, z}])/2 + 
     (495*\[Beta]sv[{2, 4, z}, {2, 6, e}])/2 - 
     (135*\[Beta]sv[{2, 4, z}, {2, 6, z}])/2 - 
     (45*\[Beta]sv[{2, 6, e}, {2, 4, e}])/2 - 
     (225*\[Beta]sv[{2, 6, e}, {2, 4, z}])/2 + 
     (135*\[Beta]sv[{2, 6, z}, {2, 4, e}])/2 - 
     135*\[Beta]sv[{3, 6, e}, {1, 4, e}] - 
     345*\[Beta]sv[{3, 6, e}, {1, 4, z}] + 
     495*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     45*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     45*\[Beta]sv[{4, 6, e}, {0, 4, e}] - 
     60*\[Beta]sv[{4, 6, e}, {0, 4, z}] + 
     180*\[Beta]sv[{4, 6, z}, {0, 4, e}] + 
     (45*\[Beta]sv[{4, 6, z}, {0, 4, z}])/2 - 
     12*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] + 
     18*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, e}] - 
     9*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, z}] - 
     9*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, e}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, z}] - 
     6*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] - 
     6*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] + 
     9*\[Beta]sv[{1, 4, e}, {0, 2, z}, {2, 4, e}] - 
     9*\[Beta]sv[{1, 4, e}, {0, 2, z}, {2, 4, z}] + 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, e}] - 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, z}] - 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] + 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}] - 
     6*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] - 
     6*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 0}}] - 
        Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}]] - 
      NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 - 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
      (3*NabTau[-(Es[4]*g[1, z])])/2 - NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 + 
      NabTau[-(g[1, z]*g[2, z]^2)]/2 + (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
      NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
      NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/16 - 
      NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
         NabZ[g[2, z]]]/8 + 
      NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
         NabZ[g[2, z]]]/8 - (3*NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]])/
       8 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/8 + 
      NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[g[3, z]])]/4), 
    (-9*BP[2]*Zeta[7])/(2*y) + 4*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] - 
     54*Zeta[5]*\[Beta]sv[{0, 4, e}] + 12*Zeta[5]*\[Beta]sv[{0, 4, z}] + 
     (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y - 
     (45*Zeta[5]*\[Beta]sv[{1, 4, e}])/y + (12*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y - (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/(4*y^2) + 
     3*BP[2]*Zeta[3]*\[Beta]sv[{2, 4, z}] + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (4*y^2) - 24*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}] + 
     330*Zeta[3]*\[Beta]sv[{2, 6, e}] - 30*Zeta[3]*\[Beta]sv[{2, 6, z}] + 
     (30*Zeta[3]*\[Beta]sv[{3, 6, e}])/y - (15*Zeta[3]*\[Beta]sv[{3, 6, z}])/
      y - 378*\[Beta]sv[{0, 2, z}, {4, 8, e}] + 
     378*\[Beta]sv[{0, 2, z}, {4, 8, z}] - 
     4*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}] - 
     66*\[Beta]sv[{0, 3, z}, {4, 7, z}] - 
     15*\[Beta]sv[{0, 4, z}, {4, 6, e}] - 
     4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}] - 
     357*\[Beta]sv[{1, 3, z}, {3, 7, z}] - 
     180*\[Beta]sv[{1, 4, e}, {3, 6, e}] + 
     90*\[Beta]sv[{1, 4, e}, {3, 6, z}] + 
     30*\[Beta]sv[{1, 4, z}, {3, 6, e}] + 
     165*\[Beta]sv[{1, 4, z}, {3, 6, z}] - 
     495*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     45*\[Beta]sv[{2, 4, e}, {2, 6, z}] + 
     75*\[Beta]sv[{2, 4, z}, {2, 6, e}] + 
     105*\[Beta]sv[{2, 4, z}, {2, 6, z}] + 
     90*\[Beta]sv[{2, 6, e}, {2, 4, e}] - 
     30*\[Beta]sv[{2, 6, e}, {2, 4, z}] - 
     45*\[Beta]sv[{2, 6, z}, {2, 4, e}] - 
     (165*\[Beta]sv[{2, 6, z}, {2, 4, z}])/2 + 
     450*\[Beta]sv[{3, 6, e}, {1, 4, e}] - 
     120*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     90*\[Beta]sv[{3, 6, z}, {1, 4, e}] - 
     180*\[Beta]sv[{3, 6, z}, {1, 4, z}] + 
     75*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     135*\[Beta]sv[{4, 6, e}, {0, 4, e}] - 
     30*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     (15*\[Beta]sv[{4, 6, z}, {0, 4, z}])/2 + 
     150*\[Beta]sv[{4, 7, z}, {0, 3, z}] + 
     6*\[Beta]sv[{0, 2, z}, {0, 3, z}, {3, 5, z}] + 
     18*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] + 
     9*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, z}] + 
     9*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, z}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, z}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] - 
     36*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, z}] + 
     12*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] + 
     12*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] + 
     6*\[Beta]sv[{0, 3, z}, {0, 2, z}, {3, 5, z}] - 
     6*\[Beta]sv[{0, 3, z}, {1, 3, z}, {2, 4, e}] + 
     3*\[Beta]sv[{0, 3, z}, {2, 4, z}, {1, 3, z}] - 
     6*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     6*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, e}] + 
     6*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, z}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] + 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, z}] - 
     6*\[Beta]sv[{1, 3, z}, {1, 4, e}, {1, 3, z}] - 
     6*\[Beta]sv[{1, 3, z}, {2, 4, e}, {0, 3, z}] + 
     3*\[Beta]sv[{1, 3, z}, {2, 4, z}, {0, 3, z}] + 
     9*\[Beta]sv[{1, 4, z}, {0, 2, z}, {2, 4, e}] - 
     9*\[Beta]sv[{1, 4, z}, {0, 2, z}, {2, 4, z}] - 
     6*\[Beta]sv[{1, 4, z}, {1, 3, z}, {1, 3, z}] + 
     6*\[Beta]sv[{2, 4, e}, {0, 3, z}, {1, 3, z}] + 
     6*\[Beta]sv[{2, 4, e}, {1, 3, z}, {0, 3, z}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}] - 
     3*\[Beta]sv[{2, 4, z}, {0, 3, z}, {1, 3, z}] - 
     9*\[Beta]sv[{2, 4, z}, {1, 3, z}, {0, 3, z}] + 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] + 
     12*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 4, 0}, {1, 1, 0}, {4, 0, z}}] - 
        Cplus[{{0, 4, z}, {1, 1, 0}, {4, 0, 0}}]] - 
      NabTau[-(Es[4]*g[1, z])] + NabTau[-(g[1, z]*g[4, z])] - 
      NabTau[Pi*Conj[(Pi*NabTau[g[3, z]])/y^2]*NabTau[Es[2]]]/6 - 
      NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6), 
    (-5*BP[2]*Zeta[7])/(2*y) - 6*Zeta[5]*\[Beta]sv[{0, 4, z}] - 
     (12*Zeta[5]*\[Beta]sv[{1, 4, z}])/y - (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^2) - 90*Zeta[3]*\[Beta]sv[{2, 6, z}] - 
     (20*Zeta[3]*\[Beta]sv[{3, 6, z}])/y - (5*Zeta[3]*\[Beta]sv[{4, 6, z}])/
      (8*y^2) - 210*\[Beta]sv[{0, 2, z}, {4, 8, e}] + 
     210*\[Beta]sv[{0, 2, z}, {4, 8, z}] + 
     15*\[Beta]sv[{0, 4, e}, {4, 6, z}] - 
     15*\[Beta]sv[{0, 4, z}, {4, 6, e}] + 
     120*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     120*\[Beta]sv[{1, 4, z}, {3, 6, e}] + 
     135*\[Beta]sv[{2, 4, e}, {2, 6, z}] - 
     135*\[Beta]sv[{2, 4, z}, {2, 6, e}] + 
     45*\[Beta]sv[{2, 6, e}, {2, 4, z}] - 
     45*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     120*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     120*\[Beta]sv[{3, 6, z}, {1, 4, e}] + 
     15*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     15*\[Beta]sv[{4, 6, z}, {0, 4, e}]}, 
   {Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, z}, {2, 0, 0}, {2, 2, 0}}]] - 
      NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/2 - 
      2*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
      (3*NabTau[-(Es[2]^2*g[1, z])])/2 - NabTau[-(Es[4]*g[1, z])] - 
      NabTau[-(Es[2]*g[1, z]*g[2, z])] - NabTau[-(g[1, z]*g[2, z]^2)]/2 + 
      NabTau[-(g[1, z]*g[4, z])] + NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*
         NabTau[g[2, z]]]/6 - 
      NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/8 - 
      NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
         NabZ[g[2, z]]]/4 - 
      NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
         NabZ[g[2, z]]]/4 - NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]]/4 + 
      NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/4 + 
      NabTau[Conj[NabZ[g[2, z]]/y]*g[2, z]*NabZ[g[2, z]]]/4), 
    (-45*Zeta[3]*Zeta[5])/(2*y^2) + (9*Zeta[7])/(2*y) + 
     (9*BP[2]*Zeta[7])/(4*y) + (165*Zeta[9])/(4*y^3) - 
     4*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] + 
     108*Zeta[5]*\[Beta]sv[{0, 4, e}] - 12*Zeta[5]*\[Beta]sv[{0, 4, z}] - 
     (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y + 
     (90*Zeta[5]*\[Beta]sv[{1, 4, e}])/y - (12*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y + (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/(2*y^2) + 
     6*BP[2]*Zeta[3]*\[Beta]sv[{2, 4, z}] - (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (4*y^2) - 48*BP[1]*Zeta[3]*\[Beta]sv[{2, 5, z}] + 
     660*Zeta[3]*\[Beta]sv[{2, 6, e}] - 60*Zeta[3]*\[Beta]sv[{2, 6, z}] + 
     (60*Zeta[3]*\[Beta]sv[{3, 6, e}])/y - (30*Zeta[3]*\[Beta]sv[{3, 6, z}])/
      y - 11880*\[Beta]sv[{5, 10, e}] + 2646*\[Beta]sv[{5, 10, z}] - 
     8*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}] + 
     60*\[Beta]sv[{0, 3, z}, {4, 7, z}] - 
     15*\[Beta]sv[{0, 4, z}, {4, 6, e}] - 
     8*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}] + 
     282*\[Beta]sv[{1, 3, z}, {3, 7, z}] - 
     360*\[Beta]sv[{1, 4, e}, {3, 6, e}] + 
     180*\[Beta]sv[{1, 4, e}, {3, 6, z}] + 
     30*\[Beta]sv[{1, 4, z}, {3, 6, e}] - 
     150*\[Beta]sv[{1, 4, z}, {3, 6, z}] - 
     990*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     90*\[Beta]sv[{2, 4, e}, {2, 6, z}] + 
     165*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     525*\[Beta]sv[{2, 4, z}, {2, 6, z}] + 
     408*\[Beta]sv[{2, 5, z}, {2, 5, z}] - 
     180*\[Beta]sv[{2, 6, e}, {2, 4, e}] + 
     30*\[Beta]sv[{2, 6, e}, {2, 4, z}] + 
     90*\[Beta]sv[{2, 6, z}, {2, 4, e}] - 
     75*\[Beta]sv[{2, 6, z}, {2, 4, z}] + 
     384*\[Beta]sv[{3, 5, z}, {1, 5, z}] - 
     900*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     120*\[Beta]sv[{3, 6, e}, {1, 4, z}] + 
     180*\[Beta]sv[{3, 6, z}, {1, 4, e}] - 
     450*\[Beta]sv[{3, 6, z}, {1, 4, z}] + 
     114*\[Beta]sv[{3, 7, z}, {1, 3, z}] - 
     270*\[Beta]sv[{4, 6, e}, {0, 4, e}] + 
     30*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     150*\[Beta]sv[{4, 6, z}, {0, 4, z}] + 
     228*\[Beta]sv[{4, 7, z}, {0, 3, z}] + 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] + 
     18*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, z}] - 
     36*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] - 
     12*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] - 
     12*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] + 
     12*\[Beta]sv[{0, 3, z}, {1, 3, z}, {2, 4, e}] - 
     12*\[Beta]sv[{0, 3, z}, {1, 3, z}, {2, 4, z}] - 
     24*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] + 
     12*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, e}] + 
     48*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] - 
     24*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, z}] - 
     12*\[Beta]sv[{1, 3, z}, {1, 4, e}, {1, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {1, 4, z}, {1, 3, z}] - 
     12*\[Beta]sv[{1, 3, z}, {2, 4, e}, {0, 3, z}] + 
     12*\[Beta]sv[{1, 3, z}, {2, 4, z}, {0, 3, z}] - 
     18*\[Beta]sv[{1, 4, z}, {0, 2, z}, {2, 4, e}] + 
     18*\[Beta]sv[{1, 4, z}, {0, 2, z}, {2, 4, z}] + 
     12*\[Beta]sv[{1, 4, z}, {1, 3, z}, {1, 3, z}] + 
     12*\[Beta]sv[{2, 4, e}, {0, 3, z}, {1, 3, z}] + 
     12*\[Beta]sv[{2, 4, e}, {1, 3, z}, {0, 3, z}] - 
     36*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] + 
     36*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}] - 
     6*\[Beta]sv[{2, 4, z}, {0, 3, z}, {1, 3, z}] + 
     6*\[Beta]sv[{2, 4, z}, {1, 3, z}, {0, 3, z}] - 
     24*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] - 
     24*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*(-NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {3, 2, 0}}] - 
         Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {2, 3, 0}}]] - 
      NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
           Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/2 + 
      NabTau[-((Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
          Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}])*g[1, z])] + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] - 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
      NabTau[-(Es[4]*g[1, z])] - NabTau[-(g[1, z]*g[4, z])] + 
      NabTau[-(Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*g[1, z]*NabTau[Es[2]])]/4 - 
      NabTau[-(Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*g[1, z]*NabTau[g[2, z]])]/4), 
    -1/2*(BP[2]*Zeta[3]^2) + (7*BP[2]*Zeta[7])/(2*y) - 
     27*Zeta[5]*\[Beta]sv[{0, 4, e}] + 33*Zeta[5]*\[Beta]sv[{0, 4, z}] - 
     (45*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y) + 
     (33*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y) - 
     (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/(8*y^2) - 24*BP[1]*Zeta[3]*
      \[Beta]sv[{2, 5, z}] + 165*Zeta[3]*\[Beta]sv[{2, 6, e}] + 
     45*Zeta[3]*\[Beta]sv[{2, 6, z}] + (15*Zeta[3]*\[Beta]sv[{3, 6, e}])/y - 
     (15*Zeta[3]*\[Beta]sv[{3, 6, z}])/y - 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}] + 
     6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}] + 
     294*\[Beta]sv[{0, 2, z}, {4, 8, e}] - 
     294*\[Beta]sv[{0, 2, z}, {4, 8, z}] - 
     90*\[Beta]sv[{1, 4, e}, {3, 6, e}] + 
     90*\[Beta]sv[{1, 4, e}, {3, 6, z}] - 
     (495*\[Beta]sv[{2, 4, e}, {2, 6, e}])/2 - 
     (135*\[Beta]sv[{2, 4, e}, {2, 6, z}])/2 + 
     (495*\[Beta]sv[{2, 4, z}, {2, 6, e}])/2 + 
     (135*\[Beta]sv[{2, 4, z}, {2, 6, z}])/2 + 
     45*\[Beta]sv[{2, 6, e}, {2, 4, e}] - 
     45*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     225*\[Beta]sv[{3, 6, e}, {1, 4, e}] - 
     165*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     15*\[Beta]sv[{3, 6, z}, {1, 4, e}] - 
     45*\[Beta]sv[{3, 6, z}, {1, 4, z}] + 
     (135*\[Beta]sv[{4, 6, e}, {0, 4, e}])/2 - 
     (165*\[Beta]sv[{4, 6, e}, {0, 4, z}])/2 + 
     (75*\[Beta]sv[{4, 6, z}, {0, 4, e}])/2 - 
     (45*\[Beta]sv[{4, 6, z}, {0, 4, z}])/2 + 
     24*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] + 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, z}] + 
     12*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] + 
     12*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] + 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, e}] - 
     9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, z}] + 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] - 
     9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}] + 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] + 
     12*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Pi*((2*NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {1, 2, 0}}]])/3 - 
      21*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] - 
      8*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
      NabTau[-(Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}]*
         g[1, z])] + NabTau[-((Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
            {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
            {1, 2, 0}}])*g[1, z])] + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*
         g[1, z])] - NabTau[-(Es[2]^2*g[1, z])] + 
      6*NabTau[-(Es[4]*g[1, z])] + 
      NabTau[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
         Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z]^2] - 
      5*NabTau[-(Es[3]*g[1, z]^2)] - (5*NabTau[-(Es[2]*g[1, z]^3)])/3 - 
      3*NabTau[-(Es[2]*g[1, z]*g[2, z])] + (5*NabTau[-(g[1, z]^3*g[2, z])])/
       3 + 2*NabTau[-(g[1, z]*g[2, z]^2)] - 5*NabTau[g[1, z]^2*g[3, z]] + 
      12*NabTau[-(g[1, z]*g[4, z])] - 
      NabTau[-(Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*g[1, z]*NabTau[g[2, z]])]/
       2 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*
          NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]])]/4 + 
      NabTau[-(Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y]*g[1, z]*
          NabZ[g[2, z]])]/4), 7*BP[2]*Zeta[3]^2 - (14*BP[2]*Zeta[7])/y + 
     4*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}] - 54*Zeta[5]*\[Beta]sv[{0, 4, e}] - 
     216*Zeta[5]*\[Beta]sv[{0, 4, z}] + (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/
      y - (18*Zeta[5]*\[Beta]sv[{1, 4, e}])/y - 
     (102*Zeta[5]*\[Beta]sv[{1, 4, z}])/y + (Zeta[3]*\[Beta]sv[{2, 4, e}])/
      2 + (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/(8*y^2) + 
     Zeta[3]*\[Beta]sv[{2, 4, z}] + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (4*y^2) + 240*Zeta[3]*\[Beta]sv[{2, 6, e}] - 
     1300*Zeta[3]*\[Beta]sv[{2, 6, z}] - (15*Zeta[3]*\[Beta]sv[{3, 6, e}])/
      y + (25*Zeta[3]*\[Beta]sv[{3, 6, z}])/y + 
     96*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}] - 
     96*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}] - 
     (3*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, e}])/y + 
     (3*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, z}])/y - 
     1176*\[Beta]sv[{0, 2, z}, {4, 8, e}] + 
     1176*\[Beta]sv[{0, 2, z}, {4, 8, z}] + 
     16*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}] + 
     8*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}] - 
     (2*Zeta[3]*\[Beta]sv[{1, 3, z}, {1, 3, z}])/y + 
     108*\[Beta]sv[{1, 3, z}, {3, 7, z}] + 
     90*\[Beta]sv[{1, 4, e}, {3, 6, e}] - 
     150*\[Beta]sv[{1, 4, e}, {3, 6, z}] + 
     60*\[Beta]sv[{1, 4, z}, {3, 6, e}] - 
     360*\[Beta]sv[{2, 4, e}, {2, 6, e}] + 
     1950*\[Beta]sv[{2, 4, e}, {2, 6, z}] - 
     1590*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     45*\[Beta]sv[{2, 6, e}, {2, 4, e}] - 
     30*\[Beta]sv[{2, 6, e}, {2, 4, z}] + 
     75*\[Beta]sv[{2, 6, z}, {2, 4, e}] + 
     180*\[Beta]sv[{3, 6, e}, {1, 4, e}] + 
     1020*\[Beta]sv[{3, 6, e}, {1, 4, z}] - 
     1200*\[Beta]sv[{3, 6, z}, {1, 4, e}] - 
     36*\[Beta]sv[{3, 7, z}, {1, 3, z}] + 
     135*\[Beta]sv[{4, 6, e}, {0, 4, e}] + 
     540*\[Beta]sv[{4, 6, e}, {0, 4, z}] - 
     675*\[Beta]sv[{4, 6, z}, {0, 4, e}] - 
     72*\[Beta]sv[{4, 7, z}, {0, 3, z}] - 
     16*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] + 
     36*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, e}] - 
     18*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, e}] - 
     288*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, e}] + 
     144*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, z}] + 
     144*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] - 
     8*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] - 
     8*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] - 
     16*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     12*\[Beta]sv[{1, 3, z}, {0, 3, z}, {2, 4, e}] + 
     36*\[Beta]sv[{1, 3, z}, {1, 3, z}, {1, 4, e}] + 
     18*\[Beta]sv[{1, 4, e}, {0, 2, z}, {2, 4, e}] - 
     18*\[Beta]sv[{1, 4, e}, {0, 2, z}, {2, 4, z}] + 
     12*\[Beta]sv[{1, 4, e}, {1, 3, z}, {1, 3, z}] - 
     144*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, e}] + 
     144*\[Beta]sv[{2, 4, e}, {0, 2, z}, {1, 4, z}] - 
     24*\[Beta]sv[{2, 4, e}, {0, 3, z}, {1, 3, z}] - 
     12*\[Beta]sv[{2, 4, e}, {1, 3, z}, {0, 3, z}] - 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {2, 4, e}] + 
     12*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}, {2, 4, z}] + 
     4*\[Beta]sv[{0, 2, z}, {1, 3, z}, {0, 2, z}, {1, 3, z}] + 
     4*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, z}}] - 
        Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, z}}]] - 
      (3*NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
            Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])])/4 - 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 + 
      NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 + 
      (3*NabTau[-(Es[4]*g[1, z])])/2 + NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 - 
      NabTau[-(g[1, z]*g[2, z]^2)]/2 - (3*NabTau[-(g[1, z]*g[4, z])])/2 + 
      NabTau[Pi*Conj[(Pi*NabTau[g[3, z]])/y^2]*NabTau[g[2, z]]]/6 + 
      NabTau[Conj[NabZ[g[3, z]]/y]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
            {1, 1, z}}]]]/4 + 
      NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
         NabZ[g[2, z]]]/4 + NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]]/4 + 
      NabTau[-(Conj[NabZ[g[3, z]]/y]*g[1, z]*NabZ[g[2, z]])]/4), 
    (9*BP[2]*Zeta[7])/(2*y) + 6*Zeta[5]*\[Beta]sv[{0, 4, z}] - 
     (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y^2) + 12*BP[1]*Zeta[3]*
      \[Beta]sv[{2, 5, z}] + (3*BP[1]*Zeta[3]*\[Beta]sv[{3, 5, z}])/y + 
     378*\[Beta]sv[{0, 2, z}, {4, 8, e}] - 
     378*\[Beta]sv[{0, 2, z}, {4, 8, z}] + 
     84*\[Beta]sv[{0, 3, z}, {4, 7, z}] - 
     15*\[Beta]sv[{0, 4, z}, {4, 6, z}] + 
     258*\[Beta]sv[{1, 3, z}, {3, 7, z}] - 
     30*\[Beta]sv[{1, 4, z}, {3, 6, e}] + 
     135*\[Beta]sv[{1, 4, z}, {3, 6, z}] + 
     24*\[Beta]sv[{1, 5, z}, {3, 5, z}] + 
     30*\[Beta]sv[{2, 4, z}, {2, 6, e}] - 
     300*\[Beta]sv[{2, 4, z}, {2, 6, z}] + 
     96*\[Beta]sv[{2, 5, z}, {2, 5, z}] + 
     15*\[Beta]sv[{2, 6, e}, {2, 4, z}] - 
     (165*\[Beta]sv[{2, 6, z}, {2, 4, z}])/2 + 
     24*\[Beta]sv[{3, 5, z}, {1, 5, z}] + 
     60*\[Beta]sv[{3, 6, z}, {1, 4, z}] - 
     30*\[Beta]sv[{3, 7, z}, {1, 3, z}] - 
     15*\[Beta]sv[{4, 6, e}, {0, 4, z}] + 
     (225*\[Beta]sv[{4, 6, z}, {0, 4, z}])/2 - 
     60*\[Beta]sv[{4, 7, z}, {0, 3, z}] - 
     6*\[Beta]sv[{0, 2, z}, {0, 3, z}, {3, 5, z}] - 
     18*\[Beta]sv[{0, 2, z}, {1, 3, z}, {2, 5, z}] - 
     9*\[Beta]sv[{0, 2, z}, {1, 4, e}, {2, 4, z}] - 
     9*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, e}] + 
     18*\[Beta]sv[{0, 2, z}, {1, 4, z}, {2, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, e}, {1, 4, z}] - 
     18*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, e}] + 
     36*\[Beta]sv[{0, 2, z}, {2, 4, z}, {1, 4, z}] - 
     12*\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}] - 
     12*\[Beta]sv[{0, 2, z}, {3, 5, z}, {0, 3, z}] + 
     6*\[Beta]sv[{0, 3, z}, {0, 2, z}, {3, 5, z}] - 
     6*\[Beta]sv[{0, 3, z}, {1, 3, z}, {2, 4, z}] + 
     3*\[Beta]sv[{0, 3, z}, {2, 4, z}, {1, 3, z}] - 
     6*\[Beta]sv[{1, 3, z}, {0, 2, z}, {2, 5, z}] - 
     6*\[Beta]sv[{1, 3, z}, {1, 4, z}, {1, 3, z}] - 
     3*\[Beta]sv[{1, 3, z}, {2, 4, z}, {0, 3, z}] - 
     9*\[Beta]sv[{1, 4, z}, {0, 2, z}, {2, 4, e}] + 
     9*\[Beta]sv[{1, 4, z}, {0, 2, z}, {2, 4, z}] - 
     6*\[Beta]sv[{1, 4, z}, {1, 3, z}, {1, 3, z}] - 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, e}] + 
     18*\[Beta]sv[{2, 4, z}, {0, 2, z}, {1, 4, z}] + 
     3*\[Beta]sv[{2, 4, z}, {0, 3, z}, {1, 3, z}] - 
     3*\[Beta]sv[{2, 4, z}, {1, 3, z}, {0, 3, z}] - 
     12*\[Beta]sv[{2, 5, z}, {0, 2, z}, {1, 3, z}] - 
     12*\[Beta]sv[{3, 5, z}, {0, 2, z}, {0, 3, z}]}}, 
 {4, 6} -> {{-Conj[(Pi*NabTau[-Es[5]])/y^2], (-35*Zeta[9])/(16*y^5) + 
     10080*\[Beta]sv[{3, 10, e}]}, {Conj[(Pi*NabTau[g[5, z]])/y^2], 
    10080*\[Beta]sv[{3, 10, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{0, 2, 0}, {2, 0, z}, {3, 3, 0}}] - 
         Cplus[{{0, 2, z}, {2, 0, 0}, {3, 3, 0}}]])/y^2], 
    (3*BP[4]*Zeta[5])/y + (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 - 
     (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 - 
     720*\[Beta]sv[{0, 4, z}, {2, 6, e}] + 
     720*\[Beta]sv[{0, 4, z}, {2, 6, z}] + 
     1440*\[Beta]sv[{1, 6, e}, {1, 4, z}] - 
     1440*\[Beta]sv[{1, 6, z}, {1, 4, z}] + 
     720*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     720*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     1440*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     1440*\[Beta]sv[{2, 6, z}, {0, 4, z}]}, 
   {-Conj[(Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, 0}, {3, 0, 0}}] - 
          Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}]])/y^2], 
    -1/5*Zeta[5]/y + (162*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 
     960*Zeta[3]*\[Beta]sv[{0, 6, e}] + (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      y^3 - (1200*Zeta[3]*\[Beta]sv[{1, 6, e}])/y - 
     (90*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 + 
     2160*\[Beta]sv[{0, 4, e}, {2, 6, e}] + 
     7200*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     4320*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     1440*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     6480*\[Beta]sv[{2, 6, e}, {0, 4, e}]}, 
   {-Conj[(Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
          Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]])/y^2], 
    (3*BP[4]*Zeta[5])/y + (90*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 - 
     1440*\[Beta]sv[{0, 3, z}, {2, 7, z}] + 
     1440*\[Beta]sv[{0, 4, z}, {2, 6, e}] + 
     720*\[Beta]sv[{0, 4, z}, {2, 6, z}] - 
     2880*\[Beta]sv[{1, 3, z}, {1, 7, z}] + 
     4320*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     2880*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     2880*\[Beta]sv[{1, 6, e}, {1, 4, z}] - 
     1440*\[Beta]sv[{1, 6, z}, {1, 4, z}] + 
     720*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     720*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     3600*\[Beta]sv[{2, 6, e}, {0, 4, z}] - 
     2880*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     4320*\[Beta]sv[{2, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
         Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]])/y^2], 
    (6*BP[4]*Zeta[5])/y + (144*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     960*Zeta[3]*\[Beta]sv[{0, 6, z}] + (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^3 + (1200*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + 
     (90*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 
     1440*\[Beta]sv[{0, 3, z}, {2, 7, z}] - 
     2160*\[Beta]sv[{0, 4, e}, {2, 6, z}] + 
     1440*\[Beta]sv[{0, 4, z}, {2, 6, e}] + 
     720*\[Beta]sv[{0, 4, z}, {2, 6, z}] - 
     2880*\[Beta]sv[{1, 3, z}, {1, 7, z}] - 
     7200*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     5760*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     1440*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     2880*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     4320*\[Beta]sv[{1, 6, z}, {1, 4, e}] - 
     1440*\[Beta]sv[{1, 6, z}, {1, 4, z}] - 
     1440*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     1440*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     5760*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     6480*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     720*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     4320*\[Beta]sv[{2, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, 0}}]])/y^2], 
    Zeta[5]/(15*y) + (3*Zeta[3]*Zeta[5])/(2*y^4) - (7*Zeta[7])/(8*y^3) - 
     (43*Zeta[9])/(16*y^5) - (36*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 
     320*Zeta[3]*\[Beta]sv[{0, 6, e}] - (160*Zeta[3]*\[Beta]sv[{1, 6, e}])/
      y + 12384*\[Beta]sv[{3, 10, e}] + 960*\[Beta]sv[{1, 4, e}, {1, 6, e}] + 
     480*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     1440*\[Beta]sv[{2, 6, e}, {0, 4, e}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]])/y^2], 
    -1/4*(BP[2]*Zeta[7])/y^3 - Zeta[9]/(16*y^5) - 
     320*Zeta[3]*\[Beta]sv[{0, 6, z}] - (160*Zeta[3]*\[Beta]sv[{1, 6, z}])/
      y + 288*\[Beta]sv[{3, 10, e}] + 12096*\[Beta]sv[{3, 10, z}] + 
     960*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     480*\[Beta]sv[{2, 4, e}, {0, 6, z}] - 
     384*\[Beta]sv[{2, 5, z}, {0, 5, z}] + 
     1440*\[Beta]sv[{2, 6, z}, {0, 4, e}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]])/y^2], 
    -((BP[4]*Zeta[5])/y) - (5*BP[2]*Zeta[7])/(2*y^3) - 
     (21*Zeta[9])/(16*y^5) - (18*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     6048*\[Beta]sv[{3, 10, e}] + 6336*\[Beta]sv[{3, 10, z}] - 
     480*\[Beta]sv[{0, 3, z}, {2, 7, z}] - 
     960*\[Beta]sv[{1, 3, z}, {1, 7, z}] + 
     480*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     480*\[Beta]sv[{1, 4, z}, {1, 6, z}] + 
     240*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     240*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     384*\[Beta]sv[{2, 5, z}, {0, 5, z}] + 
     720*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     720*\[Beta]sv[{2, 6, z}, {0, 4, z}] - 
     1440*\[Beta]sv[{2, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}]])/y^2], 
    -((BP[4]*Zeta[5])/y) + (5*BP[2]*Zeta[7])/(4*y^3) + (7*Zeta[9])/(16*y^5) - 
     (18*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 - 2016*\[Beta]sv[{3, 10, e}] + 
     6048*\[Beta]sv[{3, 10, z}] + 480*\[Beta]sv[{1, 4, z}, {1, 6, e}] - 
     480*\[Beta]sv[{1, 4, z}, {1, 6, z}] + 
     240*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     240*\[Beta]sv[{2, 4, z}, {0, 6, z}] + 
     768*\[Beta]sv[{2, 5, z}, {0, 5, z}] + 
     720*\[Beta]sv[{2, 6, e}, {0, 4, z}] - 
     720*\[Beta]sv[{2, 6, z}, {0, 4, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {2, 2, z}}]])/
      y^2], (-3*BP[2]*Zeta[3]^2)/(2*y^2) - Zeta[5]/(20*y) - 
     (9*BP[4]*Zeta[5])/(2*y) - (9*Zeta[3]*Zeta[5])/(8*y^4) + 
     Zeta[7]/(8*y^3) + (9*BP[2]*Zeta[7])/(2*y^3) + (45*Zeta[9])/(16*y^5) - 
     72*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, e}] + 
     (27*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 + 72*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] - (81*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     240*Zeta[3]*\[Beta]sv[{0, 6, e}] - 2640*Zeta[3]*\[Beta]sv[{0, 6, z}] + 
     (120*Zeta[3]*\[Beta]sv[{1, 6, e}])/y - 
     (600*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + (90*Zeta[3]*\[Beta]sv[{2, 6, z}])/
      y^2 - 12960*\[Beta]sv[{3, 10, e}] + 36288*\[Beta]sv[{3, 10, z}] - 
     (72*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y + 
     (72*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y - 
     2160*\[Beta]sv[{0, 4, e}, {2, 6, z}] - 
     720*\[Beta]sv[{1, 4, e}, {1, 6, e}] + 
     3600*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     2160*\[Beta]sv[{1, 4, z}, {1, 6, e}] - 
     2160*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     4320*\[Beta]sv[{1, 6, z}, {1, 4, e}] - 
     360*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     3960*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     1080*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     1080*\[Beta]sv[{2, 4, z}, {0, 6, z}] + 
     4608*\[Beta]sv[{2, 5, z}, {0, 5, z}] - 
     1080*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     3240*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     9720*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     3240*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     432*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, e}] - 
     432*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] - 
     432*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, e}] + 
     432*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, 0}}]])/
      y^2], (BP[2]*Zeta[3]^2)/(2*y^2) + Zeta[5]/(60*y) + 
     (2*BP[2]*Zeta[5])/y + (3*BP[4]*Zeta[5])/(2*y) + 
     (15*Zeta[3]*Zeta[5])/(8*y^4) - Zeta[7]/(6*y^3) - 
     (9*BP[2]*Zeta[7])/(4*y^3) - (69*Zeta[9])/(16*y^5) + 
     (24*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 
     24*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, e}] - 
     (45*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 24*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] - (81*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     192*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] - 
     400*Zeta[3]*\[Beta]sv[{0, 6, e}] - 400*Zeta[3]*\[Beta]sv[{0, 6, z}] + 
     (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 + 
     (48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - 
     (200*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + (40*Zeta[3]*\[Beta]sv[{1, 6, z}])/
      y + (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 + 
     19872*\[Beta]sv[{3, 10, e}] + 3456*\[Beta]sv[{3, 10, z}] + 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y - 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y - 
     384*\[Beta]sv[{0, 3, z}, {2, 7, z}] - 
     720*\[Beta]sv[{0, 4, e}, {2, 6, z}] - 
     1440*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     768*\[Beta]sv[{1, 3, z}, {1, 7, z}] + 
     1200*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     240*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     240*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     1680*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     1536*\[Beta]sv[{1, 5, z}, {1, 5, z}] - 
     2880*\[Beta]sv[{1, 6, e}, {1, 4, z}] - 
     1440*\[Beta]sv[{1, 6, z}, {1, 4, e}] + 
     600*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     600*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     1560*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     840*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     1920*\[Beta]sv[{2, 5, z}, {0, 5, z}] + 
     1800*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     3240*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     1080*\[Beta]sv[{2, 6, z}, {0, 4, e}] + 
     2520*\[Beta]sv[{2, 6, z}, {0, 4, z}] - 
     1152*\[Beta]sv[{2, 7, z}, {0, 3, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, z}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 4, z}, {0, 3, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 4, z}, {0, 3, z}] - 
     144*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, e}] + 
     144*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] + 
     144*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, e}] - 
     144*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] - 
     192*\[Beta]sv[{1, 4, z}, {0, 3, z}, {0, 3, z}] + 
     384*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 2, z}}]])/
      y^2], Zeta[5]/(15*y) + (BP[2]*Zeta[5])/y + (2*BP[4]*Zeta[5])/y - 
     Zeta[7]/(4*y^3) - (15*BP[2]*Zeta[7])/(4*y^3) - (27*Zeta[9])/(16*y^5) + 
     (32*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/3 + 
     (12*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 
     (36*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 
     (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 192*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 5, z}] - 480*Zeta[3]*\[Beta]sv[{0, 6, e}] - 
     320*Zeta[3]*\[Beta]sv[{0, 6, z}] + (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      y^3 + (48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - 
     (160*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + (30*Zeta[3]*\[Beta]sv[{2, 6, e}])/
      y^2 + 7776*\[Beta]sv[{3, 10, e}] + 15552*\[Beta]sv[{3, 10, z}] + 
     (32*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y - 
     384*\[Beta]sv[{0, 3, z}, {2, 7, z}] - 
     720*\[Beta]sv[{0, 4, e}, {2, 6, e}] - 
     1440*\[Beta]sv[{0, 4, z}, {2, 6, z}] - 
     768*\[Beta]sv[{1, 3, z}, {1, 7, z}] + 
     960*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     960*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     960*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     1536*\[Beta]sv[{1, 5, z}, {1, 5, z}] - 
     1440*\[Beta]sv[{1, 6, e}, {1, 4, e}] - 
     2880*\[Beta]sv[{1, 6, z}, {1, 4, z}] + 
     720*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     480*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     480*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     1920*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     384*\[Beta]sv[{2, 5, z}, {0, 5, z}] + 
     1440*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     1440*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     1440*\[Beta]sv[{2, 6, z}, {0, 4, e}] + 
     4320*\[Beta]sv[{2, 6, z}, {0, 4, z}] - 
     1152*\[Beta]sv[{2, 7, z}, {0, 3, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, e}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 4, e}, {0, 3, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, e}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 4, e}, {0, 3, z}] - 
     192*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] + 
     384*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {1, 2, 0}}]] + NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
            {1, 1, 0}, {2, 1, 0}}] + Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
            {1, 1, 0}, {1, 2, 0}}]]))/y^2], (5*Zeta[3]^2)/(2*y^2) - 
     (42*BP[2]*Zeta[3]^2)/y^2 + (3*Zeta[5])/(2*y) + (32*BP[2]*Zeta[5])/y + 
     (70*BP[4]*Zeta[5])/y + (99*Zeta[3]*Zeta[5])/(2*y^4) - (25*Zeta[7])/y^3 + 
     (63*BP[2]*Zeta[7])/y^3 - (225*Zeta[9])/(4*y^5) - 
     (18*Zeta[3]*\[Beta]sv[{0, 2, z}])/5 + 12*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 2, z}] - 28*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}] - 
     (21*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/y^3 + 
     (22*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 - 
     (30*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 + 
     (63*Zeta[7]*\[Beta]sv[{0, 2, z}])/(2*y^4) + 16*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 3, z}] - 32*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}] - 
     (24*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 
     72*Zeta[3]*\[Beta]sv[{0, 4, e}] - (918*Zeta[5]*\[Beta]sv[{0, 4, e}])/
      y^2 - 48*Zeta[3]*\[Beta]sv[{0, 4, z}] + 
     (1908*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 - 
     12000*Zeta[3]*\[Beta]sv[{0, 6, e}] + 21600*Zeta[3]*
      \[Beta]sv[{0, 6, z}] - (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^3 - 
     (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 - 
     (6000*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + 
     (9600*Zeta[3]*\[Beta]sv[{1, 6, z}])/y - 
     (150*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 + 259200*\[Beta]sv[{3, 10, e}] - 
     388800*\[Beta]sv[{3, 10, z}] + 
     (24*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/y - 
     (15*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/y^3 + 
     (48*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}])/y + 
     (48*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}])/y - 
     (288*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y + 
     (1152*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}])/y + 
     3600*\[Beta]sv[{0, 4, e}, {2, 6, z}] - 
     (1152*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y + 
     (24*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y^2 - 
     (36*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y^2 + 
     36000*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     57600*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     (36*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y^2 + 
     4320*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     2880*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     18000*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     32400*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     36720*\[Beta]sv[{2, 6, e}, {0, 4, e}] - 
     76320*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     5184*\[Beta]sv[{2, 7, z}, {0, 3, z}] - 
     28224*\[Beta]sv[{2, 8, e}, {0, 2, z}] + 
     28224*\[Beta]sv[{2, 8, z}, {0, 2, z}] + 
     (12*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}])/y^2 - 
     576*\[Beta]sv[{0, 4, e}, {1, 3, z}, {0, 3, z}] + 
     864*\[Beta]sv[{0, 4, e}, {1, 4, e}, {0, 2, z}] - 
     864*\[Beta]sv[{0, 4, e}, {1, 4, z}, {0, 2, z}] + 
     1728*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] - 
     6912*\[Beta]sv[{1, 4, e}, {0, 4, e}, {0, 2, z}] + 
     6912*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] - 
     768*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}] - 
     768*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}] + 
     2400*\[Beta]sv[{1, 6, e}, {0, 2, z}, {0, 2, z}] - 
     2400*\[Beta]sv[{1, 6, z}, {0, 2, z}, {0, 2, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 3, z}, {0, 2, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 3, z}, {0, 2, z}, {0, 2, z}] - 
     288*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 2, z}, {0, 2, z}] + 
     288*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 2, z}, {0, 2, z}]}, 
   {Conj[(Pi*((3*NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {3, 2, 0}}] - 
            Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {2, 3, 0}}]])/2 + 
        NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {1, 2, 0}}]] + NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
            {1, 1, 0}, {2, 1, z}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
            {1, 1, 0}, {1, 2, z}}]] - 
        (3*NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
              Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])])/4 - 
        27*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
        (9*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])])/2 + 
        (21*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])])/2 + 
        (3*NabTau[-((Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {2, 1, 0}}] - 
              Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}])*g[1, z])])/
         2 + NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*
            g[1, z])]/2 + (21*NabTau[-(Es[4]*g[1, z])])/2 + 
        (3*NabTau[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
             Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z]^2])/2 - 
        (3*NabTau[-(Es[2]*g[1, z]*g[2, z])])/2 - 
        (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
        (3*NabTau[Conj[NabZ[g[3, z]]/y]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 
                1, z}}]]])/4 - 
        (3*NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
            NabZ[g[2, z]]])/4))/y^2], 
    (-1785*Conjugate[\[Beta]sv[{0, 2, z}, {4, 8, e}]])/(8*y^2) + 
     (1785*Conjugate[\[Beta]sv[{0, 2, z}, {4, 8, z}]])/(8*y^2) - 
     (1515*Conjugate[\[Beta]sv[{0, 3, z}, {4, 7, z}]])/(4*y^2) - 
     (900*Conjugate[\[Beta]sv[{0, 4, e}, {4, 6, z}]])/y^2 + 
     (675*Conjugate[\[Beta]sv[{0, 4, z}, {4, 6, e}]])/(8*y^2) - 
     (675*Conjugate[\[Beta]sv[{0, 4, z}, {4, 6, z}]])/(8*y^2) + 
     (375*Conjugate[\[Beta]sv[{1, 3, z}, {3, 7, z}]])/(2*y^2) - 
     (30*Conjugate[\[Beta]sv[{0, 2, z}, {0, 3, z}, {3, 5, z}]])/y^2 - 
     (30*Conjugate[\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}]])/y^2 + 
     (30*Conjugate[\[Beta]sv[{0, 3, z}, {0, 2, z}, {3, 5, z}]])/y^2 + 
     (45*Conjugate[\[Beta]sv[{0, 3, z}, {2, 4, e}, {1, 3, z}]])/y^2 - 
     (6*Conjugate[\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 3, z}, {1, 3, z}]])/
      y^2 - (153*BP[2]*Zeta[3]^2)/(4*y^2) - (59*Zeta[5])/(120*y) + 
     (37*BP[2]*Zeta[5])/(2*y) + (65*BP[4]*Zeta[5])/(8*y) + 
     (1041*BP[2]*Zeta[7])/(32*y^3) - (52*Zeta[3]*\[Beta]sv[{0, 2, z}])/15 + 
     2*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}] - 28*BP[4]*Zeta[3]*
      \[Beta]sv[{0, 2, z}] - (51*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/(2*y^3) + 
     (87*Zeta[5]*\[Beta]sv[{0, 2, z}])/(4*y^2) - 
     (69*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/(2*y^2) + 
     (1689*Zeta[7]*\[Beta]sv[{0, 2, z}])/(64*y^4) + 
     8*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}] + 32*BP[3]*Zeta[3]*
      \[Beta]sv[{0, 3, z}] - (33*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 
     (300*Zeta[3]*\[Beta]sv[{0, 4, e}])/7 + 684*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, e}] + (99*Zeta[5]*\[Beta]sv[{0, 4, e}])/(2*y^2) + 
     144*Zeta[3]*\[Beta]sv[{0, 4, z}] + 180*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] + (2997*Zeta[5]*\[Beta]sv[{0, 4, z}])/(2*y^2) - 
     2400*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] - 
     840*Zeta[3]*\[Beta]sv[{0, 6, e}] + 25560*Zeta[3]*\[Beta]sv[{0, 6, z}] - 
     (14*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/y - 
     (9*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(4*y^3) - 
     (45*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^3) - 
     (360*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y + 
     (180*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + 
     (7380*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + 
     (135*Zeta[5]*\[Beta]sv[{2, 4, z}])/(64*y^4) + 
     (75*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 - 
     (75*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 + 
     (24*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}])/y + 
     (612*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y + 
     (180*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y + 
     (24*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}])/y - 
     (48*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y - 
     6624*\[Beta]sv[{0, 3, z}, {2, 7, z}] + 
     (1224*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}])/y - 
     1800*\[Beta]sv[{0, 4, e}, {2, 6, e}] + 
     1800*\[Beta]sv[{0, 4, e}, {2, 6, z}] - 
     (432*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y - 
     1152*\[Beta]sv[{0, 5, z}, {2, 5, z}] - 
     1350*\[Beta]sv[{0, 6, e}, {2, 4, z}] + 
     14400*\[Beta]sv[{0, 6, z}, {2, 4, e}] + 
     1350*\[Beta]sv[{0, 6, z}, {2, 4, z}] + 
     (12*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y^2 - 
     13248*\[Beta]sv[{1, 3, z}, {1, 7, z}] - 
     1080*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     44280*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     39960*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     5400*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     4608*\[Beta]sv[{1, 5, z}, {1, 5, z}] + 
     3600*\[Beta]sv[{1, 6, e}, {1, 4, e}] - 
     3600*\[Beta]sv[{1, 6, z}, {1, 4, e}] + 
     3180*\[Beta]sv[{1, 7, z}, {1, 3, z}] + 
     1260*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     23940*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     19980*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     2700*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     1152*\[Beta]sv[{2, 5, z}, {0, 5, z}] - 
     1980*\[Beta]sv[{2, 6, e}, {0, 4, e}] - 
     59940*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     70020*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     8100*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     11112*\[Beta]sv[{2, 7, z}, {0, 3, z}] - 
     23646*\[Beta]sv[{2, 8, e}, {0, 2, z}] + 
     23646*\[Beta]sv[{2, 8, z}, {0, 2, z}] - 
     1440*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] + 
     288*\[Beta]sv[{0, 3, z}, {0, 3, z}, {1, 4, e}] - 
     1008*\[Beta]sv[{0, 3, z}, {0, 4, e}, {1, 3, z}] + 
     288*\[Beta]sv[{0, 3, z}, {0, 4, z}, {1, 3, z}] - 
     864*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, e}] + 
     288*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, z}] - 
     1152*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] - 
     288*\[Beta]sv[{0, 4, e}, {1, 3, z}, {0, 3, z}] - 
     480*\[Beta]sv[{0, 5, z}, {0, 2, z}, {1, 3, z}] + 
     1056*\[Beta]sv[{0, 5, z}, {1, 3, z}, {0, 2, z}] - 
     1440*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] - 
     576*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, e}] + 
     288*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 3, z}, {0, 4, e}, {0, 3, z}] + 
     288*\[Beta]sv[{1, 3, z}, {0, 4, z}, {0, 3, z}] - 
     1632*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] - 
     3672*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, e}] - 
     1080*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] + 
     288*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] - 
     7344*\[Beta]sv[{1, 4, e}, {0, 4, e}, {0, 2, z}] + 
     2592*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] + 
     3672*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, e}] + 
     1080*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] + 
     576*\[Beta]sv[{1, 4, z}, {0, 3, z}, {0, 3, z}] + 
     2592*\[Beta]sv[{1, 4, z}, {0, 4, e}, {0, 2, z}] + 
     2160*\[Beta]sv[{1, 4, z}, {0, 4, z}, {0, 2, z}] - 
     384*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}] - 
     3840*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}] + 
     96*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}] + 
     96*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 3, z}, {0, 2, z}] + 
     96*\[Beta]sv[{0, 3, z}, {0, 3, z}, {0, 2, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, 0}}] - 
          Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] - 
        NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[Es[2]]]/6))/y^2], 
    -1/4*Zeta[5]/y - (3*Zeta[3]*Zeta[5])/(4*y^4) - 
     12*Zeta[3]*\[Beta]sv[{0, 4, e}] + (108*Zeta[5]*\[Beta]sv[{0, 4, e}])/
      y^2 - 1040*Zeta[3]*\[Beta]sv[{0, 6, e}] - 
     (21*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^3) - 
     (160*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + (3*Zeta[5]*\[Beta]sv[{2, 4, e}])/
      (8*y^4) + (45*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 - 
     1080*\[Beta]sv[{0, 4, e}, {2, 6, e}] - 
     240*\[Beta]sv[{0, 6, e}, {2, 4, e}] + 
     960*\[Beta]sv[{1, 4, e}, {1, 6, e}] + 
     1680*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     1560*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     4320*\[Beta]sv[{2, 6, e}, {0, 4, e}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, z}}] - 
          Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, z}}]] + 
        NabTau[Pi*Conj[(Pi*NabTau[g[3, z]])/y^2]*NabTau[Es[2]]]/6))/y^2], 
    -1/2*(BP[2]*Zeta[5])/y + (4*BP[4]*Zeta[5])/y - 
     (16*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/3 - 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 
     24*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, e}] + (6*Zeta[5]*\[Beta]sv[{0, 4, e}])/
      y^2 + (126*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     96*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] - 
     80*Zeta[3]*\[Beta]sv[{0, 6, e}] + 480*Zeta[3]*\[Beta]sv[{0, 6, z}] - 
     (3*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^3) + 
     (9*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 + 
     (24*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y + 
     (800*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + (5*Zeta[3]*\[Beta]sv[{2, 6, e}])/
      y^2 + (70*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 
     (32*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y - 
     1152*\[Beta]sv[{0, 3, z}, {2, 7, z}] - 
     120*\[Beta]sv[{0, 4, e}, {2, 6, e}] - 
     1680*\[Beta]sv[{0, 4, e}, {2, 6, z}] + 
     720*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     240*\[Beta]sv[{0, 6, z}, {2, 4, e}] - 
     (4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y^2 - 
     2304*\[Beta]sv[{1, 3, z}, {1, 7, z}] - 
     4800*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     4320*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     1440*\[Beta]sv[{1, 4, z}, {1, 6, z}] + 
     240*\[Beta]sv[{1, 6, e}, {1, 4, e}] - 
     1440*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     2880*\[Beta]sv[{1, 6, z}, {1, 4, e}] + 
     120*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     720*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     1440*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     720*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     240*\[Beta]sv[{2, 6, e}, {0, 4, e}] - 
     5040*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     3120*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     2160*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     3456*\[Beta]sv[{2, 7, z}, {0, 3, z}] + 
     96*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {0, 3, z}, {1, 4, e}] - 
     48*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, e}] + 
     96*\[Beta]sv[{0, 4, e}, {1, 3, z}, {0, 3, z}] + 
     96*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] - 
     144*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, e}] + 
     192*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] - 
     192*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, {2, 3, 0}}] - 
          Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] + 
        NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 - 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
        NabTau[-(Es[2]^2*g[1, z])]/2 + (3*NabTau[-(Es[4]*g[1, z])])/2 + 
        NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 - (3*NabTau[-(g[1, z]*g[4, z])])/
         2 - NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6))/
      y^2], (3*BP[2]*Zeta[3]^2)/y^2 + (7*Zeta[5])/(90*y) - 
     (4*BP[2]*Zeta[5])/(3*y) - (7*BP[4]*Zeta[5])/y - (9*BP[2]*Zeta[7])/y^3 + 
     2*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}] + 
     (2*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/y^3 - 
     (2*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 - 
     (27*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^4) - 24*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, e}] - (63*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 
     12*Zeta[3]*\[Beta]sv[{0, 4, z}] + 24*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] - (99*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 - 
     96*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] + 
     480*Zeta[3]*\[Beta]sv[{0, 6, e}] - 1920*Zeta[3]*\[Beta]sv[{0, 6, z}] - 
     (12*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, e}])/y - 
     (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/(2*y^3) - 
     (39*Zeta[5]*\[Beta]sv[{1, 4, z}])/(2*y^3) - 
     (24*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y + 
     (360*Zeta[3]*\[Beta]sv[{1, 6, e}])/y - 
     (1320*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^4) + (15*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 - 
     (45*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y + 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}])/y^2 - 
     (48*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}])/y - 
     360*\[Beta]sv[{0, 4, e}, {2, 6, e}] + 
     1080*\[Beta]sv[{0, 4, e}, {2, 6, z}] + 
     (48*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y - 
     1800*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     240*\[Beta]sv[{0, 6, e}, {2, 4, z}] - 
     (12*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y^2 - 
     2160*\[Beta]sv[{1, 4, e}, {1, 6, e}] + 
     7920*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     (6*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y^2 - 
     5520*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     720*\[Beta]sv[{1, 4, z}, {1, 6, z}] + 
     720*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     3120*\[Beta]sv[{1, 6, e}, {1, 4, z}] - 
     2160*\[Beta]sv[{1, 6, z}, {1, 4, e}] - 
     720*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     2880*\[Beta]sv[{2, 4, e}, {0, 6, z}] - 
     960*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     360*\[Beta]sv[{2, 4, z}, {0, 6, z}] + 
     2520*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     3960*\[Beta]sv[{2, 6, e}, {0, 4, z}] - 
     9720*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     1080*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     6048*\[Beta]sv[{2, 8, e}, {0, 2, z}] - 
     6048*\[Beta]sv[{2, 8, z}, {0, 2, z}] - 
     96*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] + 
     144*\[Beta]sv[{0, 4, e}, {0, 2, z}, {1, 4, e}] + 
     288*\[Beta]sv[{0, 4, e}, {1, 4, e}, {0, 2, z}] - 
     144*\[Beta]sv[{0, 4, e}, {1, 4, z}, {0, 2, z}] - 
     144*\[Beta]sv[{0, 4, z}, {0, 2, z}, {1, 4, e}] - 
     144*\[Beta]sv[{0, 4, z}, {1, 4, e}, {0, 2, z}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] + 
     144*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, e}] - 
     144*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] + 
     288*\[Beta]sv[{1, 4, e}, {0, 4, e}, {0, 2, z}] - 
     288*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] - 
     144*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, e}] + 
     144*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 4, z}, {0, 4, e}, {0, 2, z}] + 
     288*\[Beta]sv[{1, 4, z}, {0, 4, z}, {0, 2, z}] - 
     192*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 0}}] - 
          Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}]] - 
        NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 - 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
        (3*NabTau[-(Es[4]*g[1, z])])/2 - NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 + 
        NabTau[-(g[1, z]*g[2, z]^2)]/2 + (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
        NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
        NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - Cplus[
                {{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/16 - 
        NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
           NabZ[g[2, z]]]/8 + 
        NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
           NabZ[g[2, z]]]/8 - (3*NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]])/
         8 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/8 + 
        NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[g[3, z]])]/4))/y^2], 
    (-7*Zeta[5])/(30*y) - (7*BP[4]*Zeta[5])/(3*y) + (9*BP[2]*Zeta[7])/y^3 - 
     2*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}] + 
     (2*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 + 
     (27*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^4) + 16*BP[3]*Zeta[3]*
      \[Beta]sv[{0, 3, z}] - (12*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 
     (198*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 72*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] - (30*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     192*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] - 
     1440*Zeta[3]*\[Beta]sv[{0, 6, e}] + 
     (4*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/(3*y) + 
     (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y^3 + 
     (18*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^3 - 
     (12*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 
     (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 + 
     (48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - 
     (1200*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + 
     (240*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^4) - (60*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 
     (48*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y - 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y^2 + 
     (64*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y + 
     (4*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}])/y^2 + 
     1200*\[Beta]sv[{0, 3, z}, {2, 7, z}] + 
     1440*\[Beta]sv[{0, 4, e}, {2, 6, e}] - 
     720*\[Beta]sv[{0, 4, e}, {2, 6, z}] - 
     (48*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y - 
     480*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     1320*\[Beta]sv[{0, 4, z}, {2, 6, z}] - 
     240*\[Beta]sv[{0, 6, e}, {2, 4, z}] + 
     (4*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y^2 + 
     2400*\[Beta]sv[{1, 3, z}, {1, 7, z}] + 
     7200*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     1440*\[Beta]sv[{1, 4, e}, {1, 6, z}] - 
     (6*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y^2 - 
     1920*\[Beta]sv[{1, 4, z}, {1, 6, e}] - 
     2880*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     2880*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     480*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     1440*\[Beta]sv[{1, 6, z}, {1, 4, e}] + 
     2640*\[Beta]sv[{1, 6, z}, {1, 4, z}] - 
     1056*\[Beta]sv[{1, 7, z}, {1, 3, z}] + 
     2160*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     480*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     120*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     7920*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     1200*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     720*\[Beta]sv[{2, 6, z}, {0, 4, e}] + 
     1680*\[Beta]sv[{2, 6, z}, {0, 4, z}] - 
     5712*\[Beta]sv[{2, 7, z}, {0, 3, z}] - 
     6048*\[Beta]sv[{2, 8, e}, {0, 2, z}] + 
     6048*\[Beta]sv[{2, 8, z}, {0, 2, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {0, 3, z}, {1, 4, z}] + 
     48*\[Beta]sv[{0, 3, z}, {0, 4, z}, {1, 3, z}] + 
     96*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, e}] - 
     48*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 4, e}, {0, 3, z}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] + 
     144*\[Beta]sv[{0, 4, e}, {0, 2, z}, {1, 4, z}] - 
     96*\[Beta]sv[{0, 4, e}, {0, 3, z}, {1, 3, z}] - 
     96*\[Beta]sv[{0, 4, e}, {1, 3, z}, {0, 3, z}] + 
     144*\[Beta]sv[{0, 4, e}, {1, 4, z}, {0, 2, z}] - 
     144*\[Beta]sv[{0, 4, z}, {0, 2, z}, {1, 4, z}] + 
     96*\[Beta]sv[{0, 4, z}, {1, 3, z}, {0, 3, z}] + 
     144*\[Beta]sv[{0, 4, z}, {1, 4, e}, {0, 2, z}] - 
     288*\[Beta]sv[{0, 4, z}, {1, 4, z}, {0, 2, z}] + 
     96*\[Beta]sv[{0, 5, z}, {0, 2, z}, {1, 3, z}] + 
     96*\[Beta]sv[{0, 5, z}, {1, 3, z}, {0, 2, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] + 
     96*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, e}] - 
     144*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, z}] - 
     96*\[Beta]sv[{1, 3, z}, {0, 4, e}, {0, 3, z}] + 
     48*\[Beta]sv[{1, 3, z}, {0, 4, z}, {0, 3, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] + 
     288*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] - 
     384*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] + 
     288*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] - 
     288*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] + 
     384*\[Beta]sv[{1, 4, z}, {0, 3, z}, {0, 3, z}] + 
     288*\[Beta]sv[{1, 4, z}, {0, 4, e}, {0, 2, z}] - 
     576*\[Beta]sv[{1, 4, z}, {0, 4, z}, {0, 2, z}] - 
     96*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}] + 
     288*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 4, 0}, {1, 1, 0}, {4, 0, z}}] - 
          Cplus[{{0, 4, z}, {1, 1, 0}, {4, 0, 0}}]] - 
        NabTau[-(Es[4]*g[1, z])] + NabTau[-(g[1, z]*g[4, z])] - 
        NabTau[Pi*Conj[(Pi*NabTau[g[3, z]])/y^2]*NabTau[Es[2]]]/6 - 
        NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6))/y^2], 
    (2*BP[4]*Zeta[5])/y + (5*BP[2]*Zeta[7])/y^3 + 
     (15*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^4) + 
     (54*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 
     160*Zeta[3]*\[Beta]sv[{0, 6, z}] + (12*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^3 + (320*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + 
     (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y^4) + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 
     720*\[Beta]sv[{0, 4, e}, {2, 6, z}] + 
     720*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     240*\[Beta]sv[{0, 6, e}, {2, 4, z}] + 
     240*\[Beta]sv[{0, 6, z}, {2, 4, e}] - 
     1920*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     1920*\[Beta]sv[{1, 4, z}, {1, 6, e}] - 
     1920*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     1920*\[Beta]sv[{1, 6, z}, {1, 4, e}] - 
     240*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     240*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     2160*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     2160*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     3360*\[Beta]sv[{2, 8, e}, {0, 2, z}] + 
     3360*\[Beta]sv[{2, 8, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, z}, {2, 0, 0}, {2, 2, 0}}]] - 
        NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/2 - 
        2*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
        (3*NabTau[-(Es[2]^2*g[1, z])])/2 - NabTau[-(Es[4]*g[1, z])] - 
        NabTau[-(Es[2]*g[1, z]*g[2, z])] - NabTau[-(g[1, z]*g[2, z]^2)]/2 + 
        NabTau[-(g[1, z]*g[4, z])] + NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*
           NabTau[g[2, z]]]/6 - 
        NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - Cplus[
                {{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/8 - 
        NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
           NabZ[g[2, z]]]/4 - 
        NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
           NabZ[g[2, z]]]/4 - NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]]/4 + 
        NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/4 + 
        NabTau[Conj[NabZ[g[2, z]]/y]*g[2, z]*NabZ[g[2, z]]]/4))/y^2], 
    (-3*Zeta[5])/(5*y) - (3*BP[4]*Zeta[5])/y - (45*Zeta[3]*Zeta[5])/(2*y^4) + 
     (9*Zeta[7])/(2*y^3) + (9*BP[2]*Zeta[7])/(4*y^3) + 
     (165*Zeta[9])/(4*y^5) + 4*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}] - 
     32*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}] + 
     (4*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 
     (396*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 + 144*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, z}] - (66*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 - 
     384*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] + 
     2880*Zeta[3]*\[Beta]sv[{0, 6, e}] - 
     (8*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/(3*y) + 
     (BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/y^3 + 
     (36*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^3 + 
     (24*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, z}])/y - 
     (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 - 
     (96*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y + 
     (2400*Zeta[3]*\[Beta]sv[{1, 6, e}])/y - 
     (480*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (8*y^4) + (120*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 - 
     (60*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 190080*\[Beta]sv[{3, 10, e}] + 
     42336*\[Beta]sv[{3, 10, z}] + 
     (96*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y + 
     (12*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y^2 - 
     (128*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y - 
     (8*Zeta[3]*\[Beta]sv[{0, 3, z}, {1, 3, z}])/y^2 + 
     1824*\[Beta]sv[{0, 3, z}, {2, 7, z}] - 
     2880*\[Beta]sv[{0, 4, e}, {2, 6, e}] + 
     1440*\[Beta]sv[{0, 4, e}, {2, 6, z}] + 
     (96*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y + 
     480*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     1200*\[Beta]sv[{0, 4, z}, {2, 6, z}] - 
     240*\[Beta]sv[{0, 6, e}, {2, 4, z}] - 
     (8*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y^2 + 
     3648*\[Beta]sv[{1, 3, z}, {1, 7, z}] - 
     14400*\[Beta]sv[{1, 4, e}, {1, 6, e}] + 
     2880*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     (12*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y^2 + 
     1920*\[Beta]sv[{1, 4, z}, {1, 6, e}] - 
     7200*\[Beta]sv[{1, 4, z}, {1, 6, z}] + 
     6528*\[Beta]sv[{1, 5, z}, {1, 5, z}] - 
     5760*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     480*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     2880*\[Beta]sv[{1, 6, z}, {1, 4, e}] - 
     2400*\[Beta]sv[{1, 6, z}, {1, 4, z}] + 
     960*\[Beta]sv[{1, 7, z}, {1, 3, z}] - 
     4320*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     480*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     2400*\[Beta]sv[{2, 4, z}, {0, 6, z}] + 
     6144*\[Beta]sv[{2, 5, z}, {0, 5, z}] - 
     15840*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     2640*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     1440*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     8400*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     4512*\[Beta]sv[{2, 7, z}, {0, 3, z}] - 
     384*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 3, z}, {1, 4, z}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, e}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, z}] - 
     192*\[Beta]sv[{0, 3, z}, {1, 4, e}, {0, 3, z}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 4, z}, {0, 3, z}] - 
     192*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] - 
     288*\[Beta]sv[{0, 4, e}, {0, 2, z}, {1, 4, z}] + 
     192*\[Beta]sv[{0, 4, e}, {0, 3, z}, {1, 3, z}] + 
     192*\[Beta]sv[{0, 4, e}, {1, 3, z}, {0, 3, z}] - 
     288*\[Beta]sv[{0, 4, e}, {1, 4, z}, {0, 2, z}] + 
     288*\[Beta]sv[{0, 4, z}, {0, 2, z}, {1, 4, z}] - 
     192*\[Beta]sv[{0, 4, z}, {0, 3, z}, {1, 3, z}] + 
     288*\[Beta]sv[{0, 4, z}, {1, 4, e}, {0, 2, z}] - 
     384*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, e}] + 
     96*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, z}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 4, e}, {0, 3, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 4, z}, {0, 3, z}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] - 
     576*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] + 
     768*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] - 
     576*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] + 
     576*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] - 
     384*\[Beta]sv[{1, 4, z}, {0, 3, z}, {0, 3, z}] + 
     576*\[Beta]sv[{1, 4, z}, {0, 4, e}, {0, 2, z}] - 
     384*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}] + 
     384*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Conj[(Pi*(-NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {3, 2, 0}}] - 
           Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {2, 3, 0}}]] - 
        NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/2 + 
        NabTau[-((Cplus[{{0, 3, 0}, {1, 1, 0}, {3, 0, z}}] - 
            Cplus[{{0, 3, z}, {1, 1, 0}, {3, 0, 0}}])*g[1, z])] + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] - 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
        NabTau[-(Es[4]*g[1, z])] - NabTau[-(g[1, z]*g[4, z])] + 
        NabTau[-(Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*g[1, z]*NabTau[Es[2]])]/
         4 - NabTau[-(Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*g[1, z]*
            NabTau[g[2, z]])]/4))/y^2], (3*BP[2]*Zeta[3]^2)/(2*y^2) - 
     (7*Zeta[5])/(60*y) + (BP[2]*Zeta[5])/(3*y) + (BP[4]*Zeta[5])/(2*y) - 
     (7*BP[2]*Zeta[7])/y^3 + (2*Zeta[3]*\[Beta]sv[{0, 2, z}])/15 + 
     (Zeta[3]^2*\[Beta]sv[{0, 2, z}])/y^3 - (5*Zeta[5]*\[Beta]sv[{0, 2, z}])/
      (6*y^2) + (3*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 - 
     (21*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^4) - 24*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, e}] + (99*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 - 
     24*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}] - 
     (99*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 + 192*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 5, z}] - 720*Zeta[3]*\[Beta]sv[{0, 6, e}] - 
     400*Zeta[3]*\[Beta]sv[{0, 6, z}] + (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      y^3 + (48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y - 
     (600*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + (40*Zeta[3]*\[Beta]sv[{1, 6, z}])/
      y - (30*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 - 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y - 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y - 
     (48*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}])/y + 
     720*\[Beta]sv[{0, 4, e}, {2, 6, e}] - 
     720*\[Beta]sv[{0, 4, e}, {2, 6, z}] + 
     3600*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     240*\[Beta]sv[{1, 4, e}, {1, 6, z}] - 
     2640*\[Beta]sv[{1, 4, z}, {1, 6, e}] - 
     720*\[Beta]sv[{1, 4, z}, {1, 6, z}] - 
     1440*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     1440*\[Beta]sv[{1, 6, z}, {1, 4, e}] + 
     1080*\[Beta]sv[{2, 4, e}, {0, 6, e}] + 
     600*\[Beta]sv[{2, 4, e}, {0, 6, z}] - 
     1320*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     360*\[Beta]sv[{2, 4, z}, {0, 6, z}] - 
     3960*\[Beta]sv[{2, 6, e}, {0, 4, e}] + 
     3960*\[Beta]sv[{2, 6, e}, {0, 4, z}] - 
     1080*\[Beta]sv[{2, 6, z}, {0, 4, e}] + 
     1080*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     4704*\[Beta]sv[{2, 8, e}, {0, 2, z}] - 
     4704*\[Beta]sv[{2, 8, z}, {0, 2, z}] + 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] + 
     192*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] + 
     144*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, e}] + 
     144*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] + 
     288*\[Beta]sv[{1, 4, e}, {0, 4, e}, {0, 2, z}] - 
     144*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, e}] - 
     144*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 4, z}, {0, 4, z}, {0, 2, z}] + 
     384*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Conj[(Pi*((2*NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
              {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
              {1, 1, 0}, {1, 2, 0}}]])/3 - 
        21*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] - 
        8*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
        NabTau[-(Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}]*
           g[1, z])] + NabTau[-((Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
              {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
              {1, 2, 0}}])*g[1, z])] + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*
           g[1, z])] - NabTau[-(Es[2]^2*g[1, z])] + 
        6*NabTau[-(Es[4]*g[1, z])] + NabTau[
         (Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z]^2] - 
        5*NabTau[-(Es[3]*g[1, z]^2)] - (5*NabTau[-(Es[2]*g[1, z]^3)])/3 - 
        3*NabTau[-(Es[2]*g[1, z]*g[2, z])] + (5*NabTau[-(g[1, z]^3*g[2, z])])/
         3 + 2*NabTau[-(g[1, z]*g[2, z]^2)] - 5*NabTau[g[1, z]^2*g[3, z]] + 
        12*NabTau[-(g[1, z]*g[4, z])] - 
        NabTau[-(Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*g[1, z]*NabTau[g[2, z]])]/
         2 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*
            NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]])]/4 + 
        NabTau[-(Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y]*
            g[1, z]*NabZ[g[2, z]])]/4))/y^2], 
    (-595*Conjugate[\[Beta]sv[{0, 2, z}, {4, 8, e}]])/(4*y^2) + 
     (595*Conjugate[\[Beta]sv[{0, 2, z}, {4, 8, z}]])/(4*y^2) - 
     (505*Conjugate[\[Beta]sv[{0, 3, z}, {4, 7, z}]])/(2*y^2) - 
     (600*Conjugate[\[Beta]sv[{0, 4, e}, {4, 6, z}]])/y^2 + 
     (225*Conjugate[\[Beta]sv[{0, 4, z}, {4, 6, e}]])/(4*y^2) - 
     (225*Conjugate[\[Beta]sv[{0, 4, z}, {4, 6, z}]])/(4*y^2) + 
     (125*Conjugate[\[Beta]sv[{1, 3, z}, {3, 7, z}]])/y^2 - 
     (20*Conjugate[\[Beta]sv[{0, 2, z}, {0, 3, z}, {3, 5, z}]])/y^2 - 
     (20*Conjugate[\[Beta]sv[{0, 2, z}, {2, 5, z}, {1, 3, z}]])/y^2 + 
     (20*Conjugate[\[Beta]sv[{0, 3, z}, {0, 2, z}, {3, 5, z}]])/y^2 + 
     (30*Conjugate[\[Beta]sv[{0, 3, z}, {2, 4, e}, {1, 3, z}]])/y^2 - 
     (4*Conjugate[\[Beta]sv[{0, 2, z}, {0, 2, z}, {1, 3, z}, {1, 3, z}]])/
      y^2 - (21*BP[2]*Zeta[3]^2)/y^2 - (17*Zeta[5])/(45*y) + 
     (22*BP[2]*Zeta[5])/y + (199*BP[4]*Zeta[5])/(12*y) + 
     (363*BP[2]*Zeta[7])/(16*y^3) - (106*Zeta[3]*\[Beta]sv[{0, 2, z}])/45 + 
     (20*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}])/3 - 
     (44*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}])/3 - 
     (14*Zeta[3]^2*\[Beta]sv[{0, 2, z}])/y^3 + 
     (43*Zeta[5]*\[Beta]sv[{0, 2, z}])/(3*y^2) - 
     (9*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 + 
     (587*Zeta[7]*\[Beta]sv[{0, 2, z}])/(32*y^4) + 
     (16*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}])/3 - 
     (32*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/3 - 
     (18*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 - 
     (88*Zeta[3]*\[Beta]sv[{0, 4, e}])/7 + 432*BP[2]*Zeta[3]*
      \[Beta]sv[{0, 4, e}] + (144*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^2 + 
     80*Zeta[3]*\[Beta]sv[{0, 4, z}] + (636*Zeta[5]*\[Beta]sv[{0, 4, z}])/
      y^2 - 640*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}] - 
     1440*Zeta[3]*\[Beta]sv[{0, 6, e}] + 13600*Zeta[3]*\[Beta]sv[{0, 6, z}] - 
     (20*BP[3]*Zeta[3]*\[Beta]sv[{1, 3, z}])/(3*y) - 
     (5*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^3) - 
     (24*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, e}])/y - 
     (9*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^3 - (6*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^3 - (480*Zeta[3]*\[Beta]sv[{1, 6, e}])/y + 
     (3200*Zeta[3]*\[Beta]sv[{1, 6, z}])/y + 
     (45*Zeta[5]*\[Beta]sv[{2, 4, z}])/(32*y^4) + 
     (30*Zeta[3]*\[Beta]sv[{2, 6, e}])/y^2 - 
     (50*Zeta[3]*\[Beta]sv[{2, 6, z}])/y^2 + 
     (16*BP[2]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/y + 
     (16*BP[1]*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 3, z}])/y + 
     (384*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y - 
     (12*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, e}])/y^2 + 
     (16*BP[1]*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 2, z}])/y - 
     (96*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y - 
     576*\[Beta]sv[{0, 3, z}, {2, 7, z}] + 
     (768*Zeta[3]*\[Beta]sv[{0, 4, e}, {0, 2, z}])/y - 
     720*\[Beta]sv[{0, 4, e}, {2, 6, e}] + 
     1200*\[Beta]sv[{0, 4, e}, {2, 6, z}] - 
     (384*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y - 
     480*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     900*\[Beta]sv[{0, 6, e}, {2, 4, z}] + 
     9600*\[Beta]sv[{0, 6, z}, {2, 4, e}] + 
     900*\[Beta]sv[{0, 6, z}, {2, 4, z}] + 
     (8*Zeta[3]*\[Beta]sv[{1, 3, z}, {0, 3, z}])/y^2 - 
     1152*\[Beta]sv[{1, 3, z}, {1, 7, z}] - 
     (24*Zeta[3]*\[Beta]sv[{1, 4, e}, {0, 2, z}])/y^2 + 
     2880*\[Beta]sv[{1, 4, e}, {1, 6, e}] - 
     19200*\[Beta]sv[{1, 4, e}, {1, 6, z}] + 
     (12*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y^2 + 
     16320*\[Beta]sv[{1, 4, z}, {1, 6, e}] + 
     1440*\[Beta]sv[{1, 6, e}, {1, 4, e}] + 
     960*\[Beta]sv[{1, 6, e}, {1, 4, z}] - 
     2400*\[Beta]sv[{1, 6, z}, {1, 4, e}] + 
     4040*\[Beta]sv[{1, 7, z}, {1, 3, z}] + 
     2160*\[Beta]sv[{2, 4, e}, {0, 6, e}] - 
     10800*\[Beta]sv[{2, 4, e}, {0, 6, z}] + 
     8640*\[Beta]sv[{2, 4, z}, {0, 6, e}] - 
     5760*\[Beta]sv[{2, 6, e}, {0, 4, e}] - 
     25440*\[Beta]sv[{2, 6, e}, {0, 4, z}] + 
     31200*\[Beta]sv[{2, 6, z}, {0, 4, e}] - 
     272*\[Beta]sv[{2, 7, z}, {0, 3, z}] - 
     16436*\[Beta]sv[{2, 8, e}, {0, 2, z}] + 
     16436*\[Beta]sv[{2, 8, z}, {0, 2, z}] + 
     (8*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 2, z}, {0, 2, z}])/y^2 + 
     192*\[Beta]sv[{0, 3, z}, {0, 3, z}, {1, 4, e}] - 
     480*\[Beta]sv[{0, 3, z}, {0, 4, e}, {1, 3, z}] - 
     384*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, e}] + 
     192*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] + 
     288*\[Beta]sv[{0, 4, e}, {0, 2, z}, {1, 4, e}] - 
     192*\[Beta]sv[{0, 4, e}, {1, 3, z}, {0, 3, z}] + 
     576*\[Beta]sv[{0, 4, e}, {1, 4, e}, {0, 2, z}] - 
     288*\[Beta]sv[{0, 4, e}, {1, 4, z}, {0, 2, z}] - 
     288*\[Beta]sv[{0, 4, z}, {0, 2, z}, {1, 4, e}] - 
     288*\[Beta]sv[{0, 4, z}, {1, 4, e}, {0, 2, z}] - 
     320*\[Beta]sv[{0, 5, z}, {0, 2, z}, {1, 3, z}] + 
     320*\[Beta]sv[{0, 5, z}, {1, 3, z}, {0, 2, z}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, e}] - 
     128*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] - 
     2304*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, e}] + 
     576*\[Beta]sv[{1, 4, e}, {0, 3, z}, {0, 3, z}] - 
     4608*\[Beta]sv[{1, 4, e}, {0, 4, e}, {0, 2, z}] + 
     2304*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] + 
     2304*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, e}] + 
     2304*\[Beta]sv[{1, 4, z}, {0, 4, e}, {0, 2, z}] - 
     256*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}] - 
     256*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}] + 
     64*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 2, z}, {0, 3, z}] + 
     64*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 3, z}, {0, 2, z}] + 
     64*\[Beta]sv[{0, 3, z}, {0, 3, z}, {0, 2, z}, {0, 2, z}] - 
     192*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 2, z}, {0, 2, z}] + 
     192*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 2, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, z}}] - 
          Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, z}}]] - 
        (3*NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
              Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])])/4 - 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 + 
        NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 + 
        (3*NabTau[-(Es[4]*g[1, z])])/2 + NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 - 
        NabTau[-(g[1, z]*g[2, z]^2)]/2 - (3*NabTau[-(g[1, z]*g[4, z])])/2 + 
        NabTau[Pi*Conj[(Pi*NabTau[g[3, z]])/y^2]*NabTau[g[2, z]]]/6 + 
        NabTau[Conj[NabZ[g[3, z]]/y]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
              {1, 1, z}}]]]/4 + 
        NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
           NabZ[g[2, z]]]/4 + NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]]/4 + 
        NabTau[-(Conj[NabZ[g[3, z]]/y]*g[1, z]*NabZ[g[2, z]])]/4))/y^2], 
    Zeta[5]/(90*y) - (7*BP[2]*Zeta[5])/(3*y) - (9*BP[4]*Zeta[5])/y - 
     (9*BP[2]*Zeta[7])/y^3 + 2*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}] - 
     (2*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^2 - 
     (27*Zeta[7]*\[Beta]sv[{0, 2, z}])/(4*y^4) - 
     (6*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^2 + 
     24*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}] - 
     (12*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^2 - 192*BP[1]*Zeta[3]*
      \[Beta]sv[{0, 5, z}] + (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/(2*y^3) + 
     (12*BP[2]*Zeta[3]*\[Beta]sv[{1, 4, z}])/y + 
     (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^3 - 
     (48*BP[1]*Zeta[3]*\[Beta]sv[{1, 5, z}])/y + 
     (48*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y + 
     (6*Zeta[3]*\[Beta]sv[{0, 2, z}, {1, 4, z}])/y^2 - 
     480*\[Beta]sv[{0, 3, z}, {2, 7, z}] + 
     (48*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y + 
     240*\[Beta]sv[{0, 4, z}, {2, 6, e}] - 
     1320*\[Beta]sv[{0, 4, z}, {2, 6, z}] + 
     384*\[Beta]sv[{0, 5, z}, {2, 5, z}] - 
     240*\[Beta]sv[{0, 6, z}, {2, 4, z}] - 
     960*\[Beta]sv[{1, 3, z}, {1, 7, z}] + 
     (6*Zeta[3]*\[Beta]sv[{1, 4, z}, {0, 2, z}])/y^2 + 
     960*\[Beta]sv[{1, 4, z}, {1, 6, z}] + 
     1536*\[Beta]sv[{1, 5, z}, {1, 5, z}] - 
     480*\[Beta]sv[{1, 6, e}, {1, 4, z}] + 
     2160*\[Beta]sv[{1, 6, z}, {1, 4, z}] + 
     1344*\[Beta]sv[{1, 7, z}, {1, 3, z}] - 
     240*\[Beta]sv[{2, 4, z}, {0, 6, e}] + 
     1800*\[Beta]sv[{2, 4, z}, {0, 6, z}] + 
     384*\[Beta]sv[{2, 5, z}, {0, 5, z}] + 
     480*\[Beta]sv[{2, 6, e}, {0, 4, z}] - 
     4800*\[Beta]sv[{2, 6, z}, {0, 4, z}] + 
     4128*\[Beta]sv[{2, 7, z}, {0, 3, z}] + 
     6048*\[Beta]sv[{2, 8, e}, {0, 2, z}] - 
     6048*\[Beta]sv[{2, 8, z}, {0, 2, z}] - 
     192*\[Beta]sv[{0, 3, z}, {0, 2, z}, {1, 5, z}] - 
     96*\[Beta]sv[{0, 3, z}, {0, 3, z}, {1, 4, z}] + 
     48*\[Beta]sv[{0, 3, z}, {0, 4, z}, {1, 3, z}] + 
     48*\[Beta]sv[{0, 3, z}, {1, 3, z}, {0, 4, z}] - 
     96*\[Beta]sv[{0, 3, z}, {1, 4, z}, {0, 3, z}] - 
     192*\[Beta]sv[{0, 3, z}, {1, 5, z}, {0, 2, z}] - 
     144*\[Beta]sv[{0, 4, e}, {0, 2, z}, {1, 4, z}] - 
     144*\[Beta]sv[{0, 4, e}, {1, 4, z}, {0, 2, z}] + 
     144*\[Beta]sv[{0, 4, z}, {0, 2, z}, {1, 4, z}] - 
     96*\[Beta]sv[{0, 4, z}, {0, 3, z}, {1, 3, z}] - 
     144*\[Beta]sv[{0, 4, z}, {1, 4, e}, {0, 2, z}] + 
     288*\[Beta]sv[{0, 4, z}, {1, 4, z}, {0, 2, z}] + 
     96*\[Beta]sv[{0, 5, z}, {0, 2, z}, {1, 3, z}] - 
     96*\[Beta]sv[{0, 5, z}, {1, 3, z}, {0, 2, z}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 2, z}, {0, 5, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 3, z}, {0, 4, z}] - 
     48*\[Beta]sv[{1, 3, z}, {0, 4, z}, {0, 3, z}] - 
     192*\[Beta]sv[{1, 3, z}, {0, 5, z}, {0, 2, z}] - 
     288*\[Beta]sv[{1, 4, e}, {0, 2, z}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 4, e}, {0, 4, z}, {0, 2, z}] + 
     288*\[Beta]sv[{1, 4, z}, {0, 2, z}, {0, 4, z}] - 
     288*\[Beta]sv[{1, 4, z}, {0, 4, e}, {0, 2, z}] + 
     576*\[Beta]sv[{1, 4, z}, {0, 4, z}, {0, 2, z}] - 
     96*\[Beta]sv[{1, 5, z}, {0, 2, z}, {0, 3, z}] - 
     288*\[Beta]sv[{1, 5, z}, {0, 3, z}, {0, 2, z}]}}, 
 {7, 3} -> {{-(Pi*NabTau[Pi*NabTau[-Es[5]]]), (105*Zeta[9])/(16*y^2) - 
     (945*\[Beta]sv[{6, 10, e}])/2}, {Pi*NabTau[Pi*NabTau[g[5, z]]], 
    (-945*\[Beta]sv[{6, 10, z}])/2}, 
   {-(Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, 0}, {3, 0, 0}}] - 
           Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}]]] + 
       3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])), (9*Zeta[3]*Zeta[5])/(2*y) + 
     63*Zeta[5]*\[Beta]sv[{1, 4, e}] + (45*Zeta[5]*\[Beta]sv[{2, 4, e}])/
      (4*y) - 225*Zeta[3]*\[Beta]sv[{3, 6, e}] - 
     (45*Zeta[3]*\[Beta]sv[{4, 6, e}])/(4*y) + 
     (135*\[Beta]sv[{1, 4, e}, {4, 6, e}])/2 + 
     (675*\[Beta]sv[{2, 4, e}, {3, 6, e}])/2 - 
     (225*\[Beta]sv[{3, 6, e}, {2, 4, e}])/2 - 
     (315*\[Beta]sv[{4, 6, e}, {1, 4, e}])/2}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
          Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
      2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] - 
      NabTau[Pi*g[3, z]*NabTau[g[2, z]]] - 
      (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4), 
    -36*Zeta[5]*\[Beta]sv[{1, 4, z}] - (27*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (4*y) + 180*\[Beta]sv[{1, 3, z}, {4, 7, z}] - 
     45*\[Beta]sv[{1, 4, z}, {4, 6, e}] - 
     (45*\[Beta]sv[{1, 4, z}, {4, 6, z}])/2 - 
     (405*\[Beta]sv[{2, 4, z}, {3, 6, e}])/2 - 
     135*\[Beta]sv[{2, 4, z}, {3, 6, z}] + 
     (135*\[Beta]sv[{3, 6, e}, {2, 4, z}])/2 + 
     45*\[Beta]sv[{3, 6, z}, {2, 4, z}] + 
     90*\[Beta]sv[{4, 6, e}, {1, 4, z}] + 
     (135*\[Beta]sv[{4, 6, z}, {1, 4, z}])/2 - 
     45*\[Beta]sv[{4, 7, z}, {1, 3, z}] - 
     45*\[Beta]sv[{5, 7, z}, {0, 3, z}]}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
          Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
      3*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
      2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
      NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
      (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4), 
    54*Zeta[5]*\[Beta]sv[{1, 4, z}] + (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/y + 
     225*Zeta[3]*\[Beta]sv[{3, 6, z}] + (45*Zeta[3]*\[Beta]sv[{4, 6, z}])/
      (4*y) - 180*\[Beta]sv[{1, 3, z}, {4, 7, z}] - 
     (135*\[Beta]sv[{1, 4, e}, {4, 6, z}])/2 + 
     45*\[Beta]sv[{1, 4, z}, {4, 6, e}] + 
     (45*\[Beta]sv[{1, 4, z}, {4, 6, z}])/2 - 
     (675*\[Beta]sv[{2, 4, e}, {3, 6, z}])/2 + 
     270*\[Beta]sv[{2, 4, z}, {3, 6, e}] + 
     (135*\[Beta]sv[{2, 4, z}, {3, 6, z}])/2 - 
     90*\[Beta]sv[{3, 6, e}, {2, 4, z}] + 
     (225*\[Beta]sv[{3, 6, z}, {2, 4, e}])/2 - 
     (45*\[Beta]sv[{3, 6, z}, {2, 4, z}])/2 - 
     135*\[Beta]sv[{4, 6, e}, {1, 4, z}] + 
     (315*\[Beta]sv[{4, 6, z}, {1, 4, e}])/2 - 
     (45*\[Beta]sv[{4, 6, z}, {1, 4, z}])/2 + 
     45*\[Beta]sv[{4, 7, z}, {1, 3, z}] + 
     45*\[Beta]sv[{5, 7, z}, {0, 3, z}]}, 
   {Pi*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, 0}}]]], 
    (-3*Zeta[3]*Zeta[5])/y + (7*Zeta[7])/8 + (129*Zeta[9])/(16*y^2) + 
     12*Zeta[5]*\[Beta]sv[{1, 4, e}] + (3*Zeta[5]*\[Beta]sv[{2, 4, e}])/
      (2*y) + 30*Zeta[3]*\[Beta]sv[{3, 6, e}] - (1161*\[Beta]sv[{6, 10, e}])/
      2 - 45*\[Beta]sv[{2, 4, e}, {3, 6, e}] - 
     15*\[Beta]sv[{3, 6, e}, {2, 4, e}] - 
     30*\[Beta]sv[{4, 6, e}, {1, 4, e}]}, 
   {Pi*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]]], 
    (BP[2]*Zeta[7])/4 + (3*Zeta[9])/(16*y^2) + 
     30*Zeta[3]*\[Beta]sv[{3, 6, z}] - (27*\[Beta]sv[{6, 10, e}])/2 - 
     567*\[Beta]sv[{6, 10, z}] - 45*\[Beta]sv[{2, 4, e}, {3, 6, z}] + 
     12*\[Beta]sv[{3, 5, z}, {2, 5, z}] - 
     15*\[Beta]sv[{3, 6, z}, {2, 4, e}] - 
     30*\[Beta]sv[{4, 6, z}, {1, 4, e}]}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]]] + 
      NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/4), (5*BP[2]*Zeta[7])/2 + 
     (63*Zeta[9])/(16*y^2) + 6*Zeta[5]*\[Beta]sv[{1, 4, z}] + 
     (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(4*y) - (567*\[Beta]sv[{6, 10, e}])/2 - 
     297*\[Beta]sv[{6, 10, z}] + 30*\[Beta]sv[{1, 3, z}, {4, 7, z}] - 
     (45*\[Beta]sv[{2, 4, z}, {3, 6, e}])/2 - 
     (45*\[Beta]sv[{2, 4, z}, {3, 6, z}])/2 + 
     12*\[Beta]sv[{3, 5, z}, {2, 5, z}] - 
     (15*\[Beta]sv[{3, 6, e}, {2, 4, z}])/2 - 
     (15*\[Beta]sv[{3, 6, z}, {2, 4, z}])/2 - 
     15*\[Beta]sv[{4, 6, e}, {1, 4, z}] - 
     15*\[Beta]sv[{4, 6, z}, {1, 4, z}] + 
     15*\[Beta]sv[{4, 7, z}, {1, 3, z}] + 
     15*\[Beta]sv[{5, 7, z}, {0, 3, z}]}, 
   {Pi*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}]]], 
    (-5*BP[2]*Zeta[7])/4 - (21*Zeta[9])/(16*y^2) + 
     6*Zeta[5]*\[Beta]sv[{1, 4, z}] + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/
      (4*y) + (189*\[Beta]sv[{6, 10, e}])/2 - (567*\[Beta]sv[{6, 10, z}])/2 - 
     (45*\[Beta]sv[{2, 4, z}, {3, 6, e}])/2 + 
     (45*\[Beta]sv[{2, 4, z}, {3, 6, z}])/2 - 
     24*\[Beta]sv[{3, 5, z}, {2, 5, z}] - 
     (15*\[Beta]sv[{3, 6, e}, {2, 4, z}])/2 + 
     (15*\[Beta]sv[{3, 6, z}, {2, 4, z}])/2 - 
     15*\[Beta]sv[{4, 6, e}, {1, 4, z}] + 
     15*\[Beta]sv[{4, 6, z}, {1, 4, z}]}, 
   {-(Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
            {2, 2, z}}]]] - 3*NabTau[Pi*g[3, z]*NabTau[Es[2]]])), 
    (-9*Zeta[3]*Zeta[5])/(4*y) + Zeta[7]/8 + (9*BP[2]*Zeta[7])/2 + 
     (135*Zeta[9])/(16*y^2) + 9*Zeta[5]*\[Beta]sv[{1, 4, e}] - 
     27*Zeta[5]*\[Beta]sv[{1, 4, z}] + (9*Zeta[5]*\[Beta]sv[{2, 4, e}])/
      (8*y) - (27*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y) + 
     (45*Zeta[3]*\[Beta]sv[{3, 6, e}])/2 - (405*Zeta[3]*\[Beta]sv[{3, 6, z}])/
      2 + (45*Zeta[3]*\[Beta]sv[{4, 6, z}])/(4*y) - 
     (1215*\[Beta]sv[{6, 10, e}])/2 + 1701*\[Beta]sv[{6, 10, z}] - 
     (9*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, e}])/2 + 
     (9*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, z}])/2 - 
     (135*\[Beta]sv[{1, 4, e}, {4, 6, z}])/2 - 
     (135*\[Beta]sv[{2, 4, e}, {3, 6, e}])/4 + 
     (1215*\[Beta]sv[{2, 4, e}, {3, 6, z}])/4 + 
     (405*\[Beta]sv[{2, 4, z}, {3, 6, e}])/4 - 
     (405*\[Beta]sv[{2, 4, z}, {3, 6, z}])/4 + 
     144*\[Beta]sv[{3, 5, z}, {2, 5, z}] - 
     (45*\[Beta]sv[{3, 6, e}, {2, 4, e}])/4 + 
     (135*\[Beta]sv[{3, 6, e}, {2, 4, z}])/4 + 
     (225*\[Beta]sv[{3, 6, z}, {2, 4, e}])/4 - 
     (135*\[Beta]sv[{3, 6, z}, {2, 4, z}])/4 - 
     (45*\[Beta]sv[{4, 6, e}, {1, 4, e}])/2 + 
     (135*\[Beta]sv[{4, 6, e}, {1, 4, z}])/2 + 
     180*\[Beta]sv[{4, 6, z}, {1, 4, e}] - 
     (135*\[Beta]sv[{4, 6, z}, {1, 4, z}])/2 + 
     (27*\[Beta]sv[{2, 4, e}, {0, 2, z}, {2, 4, e}])/4 - 
     (27*\[Beta]sv[{2, 4, e}, {0, 2, z}, {2, 4, z}])/4 - 
     (27*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, e}])/4 + 
     (27*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, z}])/4}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
           {2, 2, 0}}]]] - NabTau[Pi*g[3, z]*NabTau[Es[2]]] + 
      2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
      NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*NabZ[g[2, z]]]/
       2 - NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
         NabZ[g[3, z]]]/4), (-15*Zeta[3]*Zeta[5])/(4*y) + Zeta[7]/6 + 
     (9*BP[2]*Zeta[7])/4 + (207*Zeta[9])/(16*y^2) - 
     3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}] + 15*Zeta[5]*\[Beta]sv[{1, 4, e}] + 
     21*Zeta[5]*\[Beta]sv[{1, 4, z}] + (15*Zeta[5]*\[Beta]sv[{2, 4, e}])/
      (8*y) + (3*Zeta[5]*\[Beta]sv[{2, 4, z}])/(8*y) - 
     9*BP[1]*Zeta[3]*\[Beta]sv[{3, 5, z}] + (75*Zeta[3]*\[Beta]sv[{3, 6, e}])/
      2 + (45*Zeta[3]*\[Beta]sv[{3, 6, z}])/2 - 
     (15*Zeta[3]*\[Beta]sv[{4, 6, z}])/(4*y) - (1863*\[Beta]sv[{6, 10, e}])/
      2 - 162*\[Beta]sv[{6, 10, z}] - 
     (3*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, e}])/2 + 
     (3*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, z}])/2 + 
     24*\[Beta]sv[{1, 3, z}, {4, 7, z}] + 
     (45*\[Beta]sv[{1, 4, e}, {4, 6, z}])/2 + 
     45*\[Beta]sv[{1, 4, z}, {4, 6, e}] - 
     (225*\[Beta]sv[{2, 4, e}, {3, 6, e}])/4 - 
     (135*\[Beta]sv[{2, 4, e}, {3, 6, z}])/4 - 
     (405*\[Beta]sv[{2, 4, z}, {3, 6, e}])/4 - 
     (315*\[Beta]sv[{2, 4, z}, {3, 6, z}])/4 + 
     36*\[Beta]sv[{2, 5, z}, {3, 5, z}] + 
     96*\[Beta]sv[{3, 5, z}, {2, 5, z}] - 
     (75*\[Beta]sv[{3, 6, e}, {2, 4, e}])/4 - 
     (15*\[Beta]sv[{3, 6, e}, {2, 4, z}])/4 + 
     (15*\[Beta]sv[{3, 6, z}, {2, 4, e}])/4 - 
     (105*\[Beta]sv[{3, 6, z}, {2, 4, z}])/4 - 
     (75*\[Beta]sv[{4, 6, e}, {1, 4, e}])/2 - 
     (105*\[Beta]sv[{4, 6, e}, {1, 4, z}])/2 - 
     15*\[Beta]sv[{4, 6, z}, {1, 4, e}] - 
     (105*\[Beta]sv[{4, 6, z}, {1, 4, z}])/2 + 
     12*\[Beta]sv[{4, 7, z}, {1, 3, z}] + 
     12*\[Beta]sv[{5, 7, z}, {0, 3, z}] - 
     9*\[Beta]sv[{1, 3, z}, {0, 2, z}, {3, 5, z}] + 
     9*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, z}] - 
     (9*\[Beta]sv[{1, 3, z}, {2, 4, z}, {1, 3, z}])/2 + 
     (9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {2, 4, e}])/4 - 
     (9*\[Beta]sv[{2, 4, e}, {0, 2, z}, {2, 4, z}])/4 - 
     (9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, e}])/4 + 
     (9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, z}])/4 - 
     3*\[Beta]sv[{3, 5, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*(-8*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
            {2, 2, z}}]]] - 8*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] + 
      16*NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
      NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
          Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]*NabZ[g[2, z]]] - 
      2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*
         NabZ[g[2, z]]] - 2*NabTau[Es[2]*NabZ[g[2, z]]^2] + 
      2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
         NabZ[g[3, z]]] + 2*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]), 
    (12*Zeta[3]*Zeta[5])/y - 2*Zeta[7] - 30*BP[2]*Zeta[7] - 
     (81*Zeta[9])/(2*y^2) + 12*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}] - 
     72*Zeta[5]*\[Beta]sv[{1, 4, e}] - 96*Zeta[5]*\[Beta]sv[{1, 4, z}] - 
     (12*Zeta[5]*\[Beta]sv[{2, 4, z}])/y + 72*BP[1]*Zeta[3]*
      \[Beta]sv[{3, 5, z}] - 240*Zeta[3]*\[Beta]sv[{3, 6, e}] - 
     240*Zeta[3]*\[Beta]sv[{3, 6, z}] + (30*Zeta[3]*\[Beta]sv[{4, 6, e}])/y + 
     2916*\[Beta]sv[{6, 10, e}] + 5832*\[Beta]sv[{6, 10, z}] - 
     192*\[Beta]sv[{1, 3, z}, {4, 7, z}] - 
     180*\[Beta]sv[{1, 4, e}, {4, 6, e}] - 
     360*\[Beta]sv[{1, 4, z}, {4, 6, z}] + 
     360*\[Beta]sv[{2, 4, e}, {3, 6, e}] + 
     360*\[Beta]sv[{2, 4, e}, {3, 6, z}] + 
     360*\[Beta]sv[{2, 4, z}, {3, 6, e}] + 
     1080*\[Beta]sv[{2, 4, z}, {3, 6, z}] - 
     288*\[Beta]sv[{2, 5, z}, {3, 5, z}] - 
     384*\[Beta]sv[{3, 5, z}, {2, 5, z}] + 
     120*\[Beta]sv[{3, 6, e}, {2, 4, z}] + 
     120*\[Beta]sv[{3, 6, z}, {2, 4, e}] + 
     120*\[Beta]sv[{3, 6, z}, {2, 4, z}] + 
     180*\[Beta]sv[{4, 6, e}, {1, 4, e}] + 
     240*\[Beta]sv[{4, 6, e}, {1, 4, z}] + 
     240*\[Beta]sv[{4, 6, z}, {1, 4, e}] + 
     600*\[Beta]sv[{4, 6, z}, {1, 4, z}] - 
     96*\[Beta]sv[{4, 7, z}, {1, 3, z}] - 
     96*\[Beta]sv[{5, 7, z}, {0, 3, z}] + 
     72*\[Beta]sv[{1, 3, z}, {0, 2, z}, {3, 5, z}] - 
     72*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, e}] + 
     36*\[Beta]sv[{1, 3, z}, {2, 4, e}, {1, 3, z}] + 
     24*\[Beta]sv[{3, 5, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
            {2, 2, z}}]]]/2 - (3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])/2 - 
      NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
      NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
          Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[g[2, z]]]/2 - 
      NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[g[2, z]]]/2 + 
      NabTau[-(Pi*Es[3]*NabTau[g[2, z]])]/2 + 
      NabTau[-(Pi*Es[2]*g[1, z]*NabTau[g[2, z]])]/2 - 
      NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[g[2, z]])]/2 - 
      (5*NabTau[Pi*g[3, z]*NabTau[g[2, z]]])/2 - 
      NabTau[Pi*g[2, z]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
            Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
          NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/2 + 
      NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]]/6 + 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[
          NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]]/2 + 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
         (NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] - 
          2*NabTau[Es[2]*NabZ[g[2, z]]] - 
          2*NabTau[-(g[1, z]*NabZ[g[3, z]])])]/8 + 
      NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 0}}] - 
           Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}]] - 
         NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
              Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 + 
         NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 - 
         NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
         (3*NabTau[-(Es[4]*g[1, z])])/2 - NabTau[-(Es[2]*g[1, z]*g[2, z])]/
          2 + NabTau[-(g[1, z]*g[2, z]^2)]/2 + (3*NabTau[-(g[1, z]*g[4, z])])/
          2 - NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
         NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/
          16 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
            NabZ[g[2, z]]]/8 + 
         NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
            NabZ[g[2, z]]]/8 - (3*NabTau[Conj[NabZ[g[4, z]]/y]*
             NabZ[g[2, z]]])/8 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*
            NabZ[g[2, z]]]/8 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*
             NabZ[g[3, z]])]/4)] + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
         NabTau[Es[2]]*NabZ[g[2, z]]]/4 - 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[g[2, z]]*NabZ[g[2, z]]]/4 - 
      NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]*NabZ[g[2, z]]]/
       8 + NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*
         NabZ[g[2, z]]]/4 - NabTau[g[2, z]*NabZ[g[2, z]]^2]/8 - 
      (3*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
          NabZ[g[3, z]]])/8 - NabTau[-(g[1, z]*NabZ[g[2, z]]*NabZ[g[3, z]])]/
       2 - NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/2), 
    (9*Zeta[3]*Zeta[5])/(4*y) + Zeta[7]/8 + (51*BP[2]*Zeta[7])/8 + 
     (81*Zeta[9])/(32*y^2) - (11*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/4 + 
     (153*Zeta[5]*\[Beta]sv[{1, 4, e}])/2 - 9*Zeta[5]*\[Beta]sv[{1, 4, z}] + 
     (45*Zeta[5]*\[Beta]sv[{2, 4, e}])/(4*y) - 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/(4*y) - 
     (3*BP[1]*Zeta[3]*\[Beta]sv[{3, 5, z}])/2 - 
     210*Zeta[3]*\[Beta]sv[{3, 6, e}] + 60*Zeta[3]*\[Beta]sv[{3, 6, z}] - 
     (75*Zeta[3]*\[Beta]sv[{4, 6, e}])/(8*y) + 
     (15*Zeta[3]*\[Beta]sv[{4, 6, z}])/(4*y) - (729*\[Beta]sv[{6, 10, e}])/
      4 - (729*\[Beta]sv[{6, 10, z}])/2 + 
     189*\[Beta]sv[{0, 2, z}, {5, 8, e}] - 
     189*\[Beta]sv[{0, 2, z}, {5, 8, z}] + 
     (15*\[Beta]sv[{0, 3, z}, {5, 7, z}])/2 + 
     (471*\[Beta]sv[{1, 3, z}, {4, 7, z}])/2 + 
     (225*\[Beta]sv[{1, 4, e}, {4, 6, e}])/4 - 
     (45*\[Beta]sv[{1, 4, e}, {4, 6, z}])/2 - 
     (15*\[Beta]sv[{1, 4, z}, {4, 6, e}])/2 - 
     (75*\[Beta]sv[{1, 4, z}, {4, 6, z}])/4 + 
     315*\[Beta]sv[{2, 4, e}, {3, 6, e}] - 
     90*\[Beta]sv[{2, 4, e}, {3, 6, z}] - 
     (165*\[Beta]sv[{2, 4, z}, {3, 6, e}])/2 - 
     (405*\[Beta]sv[{2, 4, z}, {3, 6, z}])/2 + 
     30*\[Beta]sv[{2, 5, z}, {3, 5, z}] + 
     36*\[Beta]sv[{3, 5, z}, {2, 5, z}] - 
     (225*\[Beta]sv[{3, 6, e}, {2, 4, e}])/2 + 
     (45*\[Beta]sv[{3, 6, e}, {2, 4, z}])/2 + 
     15*\[Beta]sv[{3, 6, z}, {2, 4, e}] + 
     (75*\[Beta]sv[{3, 6, z}, {2, 4, z}])/2 - 
     (765*\[Beta]sv[{4, 6, e}, {1, 4, e}])/4 + 
     (45*\[Beta]sv[{4, 6, e}, {1, 4, z}])/2 + 
     (15*\[Beta]sv[{4, 6, z}, {1, 4, e}])/2 + 
     (45*\[Beta]sv[{4, 6, z}, {1, 4, z}])/4 - 
     (81*\[Beta]sv[{4, 7, z}, {1, 3, z}])/2 - 
     (81*\[Beta]sv[{5, 7, z}, {0, 3, z}])/2 - 
     (3*\[Beta]sv[{0, 2, z}, {1, 3, z}, {3, 5, z}])/2 - 
     (9*\[Beta]sv[{0, 2, z}, {2, 4, e}, {2, 4, z}])/4 - 
     (9*\[Beta]sv[{0, 2, z}, {2, 4, z}, {2, 4, e}])/4 + 
     (9*\[Beta]sv[{0, 2, z}, {2, 4, z}, {2, 4, z}])/2 - 
     (3*\[Beta]sv[{0, 2, z}, {3, 5, z}, {1, 3, z}])/2 - 
     3*\[Beta]sv[{1, 3, z}, {0, 2, z}, {3, 5, z}] + 
     (15*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, e}])/2 - 
     (9*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, z}])/2 - 
     (3*\[Beta]sv[{1, 3, z}, {2, 4, e}, {1, 3, z}])/4 - 
     (3*\[Beta]sv[{1, 3, z}, {2, 4, z}, {1, 3, z}])/4 - 
     (9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, e}])/4 + 
     (9*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, z}])/4 + 
     3*\[Beta]sv[{2, 4, z}, {1, 3, z}, {1, 3, z}] - 
     (9*\[Beta]sv[{3, 5, z}, {0, 2, z}, {1, 3, z}])/2}, 
   {Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
           {2, 2, z}}]]] + 5*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] + 
      2*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
      NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
         Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[g[2, z]]] - 
      NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[g[2, z]]] - 
      NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
      NabTau[-(Pi*Es[2]*g[1, z]*NabTau[g[2, z]])] - 
      NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[g[2, z]])] - 
      3*NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
      NabTau[Pi*g[2, z]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
         NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])] + 
      NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]]/6 + 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[
          NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]]/2 + 
      NabTau[Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, z}, {2, 0, 0}, 
            {2, 2, 0}}]] - NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, 
                {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*
             g[1, z])]/2 - 2*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 
                0}}]*g[1, z])] + NabTau[
          -(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] + 
         NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
         (3*NabTau[-(Es[2]^2*g[1, z])])/2 - NabTau[-(Es[4]*g[1, z])] - 
         NabTau[-(Es[2]*g[1, z]*g[2, z])] - NabTau[-(g[1, z]*g[2, z]^2)]/2 + 
         NabTau[-(g[1, z]*g[4, z])] + NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*
            NabTau[g[2, z]]]/6 - 
         NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/
          8 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
            NabZ[g[2, z]]]/4 - 
         NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
            NabZ[g[2, z]]]/4 - NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]]/
          4 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/4 + 
         NabTau[Conj[NabZ[g[2, z]]/y]*g[2, z]*NabZ[g[2, z]]]/4)] + 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[Es[2]]*NabZ[g[2, z]]]/2 - 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[g[2, z]]*NabZ[g[2, z]]]/2 - 
      NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]*NabZ[g[2, z]]]/
       4 + NabTau[g[2, z]*NabZ[g[2, z]]^2]/4 + 
      NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*NabZ[g[3, z]]]/
       4 + NabTau[-(g[1, z]*NabZ[g[2, z]]*NabZ[g[3, z]])]/2 - 
      NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/2), (75*Zeta[3]*Zeta[5])/(2*y) - 
     (17*Zeta[7])/4 + (3*BP[2]*Zeta[7])/2 - (1899*Zeta[9])/(16*y^2) - 
     (3*BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}])/2 - 
     135*Zeta[5]*\[Beta]sv[{1, 4, e}] + 33*Zeta[5]*\[Beta]sv[{1, 4, z}] - 
     (45*Zeta[5]*\[Beta]sv[{2, 4, e}])/(2*y) + 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/(2*y) + 9*BP[1]*Zeta[3]*
      \[Beta]sv[{3, 5, z}] - 300*Zeta[3]*\[Beta]sv[{3, 6, e}] + 
     60*Zeta[3]*\[Beta]sv[{3, 6, z}] - (75*Zeta[3]*\[Beta]sv[{4, 6, e}])/
      (4*y) + (15*Zeta[3]*\[Beta]sv[{4, 6, z}])/(2*y) + 
     (17091*\[Beta]sv[{6, 10, e}])/2 - (5427*\[Beta]sv[{6, 10, z}])/2 - 
     45*\[Beta]sv[{0, 3, z}, {5, 7, z}] - 
     105*\[Beta]sv[{1, 3, z}, {4, 7, z}] + 
     (225*\[Beta]sv[{1, 4, e}, {4, 6, e}])/2 - 
     45*\[Beta]sv[{1, 4, e}, {4, 6, z}] - 
     (15*\[Beta]sv[{1, 4, z}, {4, 6, e}])/2 + 
     (165*\[Beta]sv[{1, 4, z}, {4, 6, z}])/2 + 
     450*\[Beta]sv[{2, 4, e}, {3, 6, e}] - 
     90*\[Beta]sv[{2, 4, e}, {3, 6, z}] - 
     120*\[Beta]sv[{2, 4, z}, {3, 6, e}] + 
     (255*\[Beta]sv[{2, 4, z}, {3, 6, z}])/2 - 
     90*\[Beta]sv[{2, 5, z}, {3, 5, z}] - 
     270*\[Beta]sv[{3, 5, z}, {2, 5, z}] + 
     225*\[Beta]sv[{3, 6, e}, {2, 4, e}] - 
     45*\[Beta]sv[{3, 6, e}, {2, 4, z}] - 
     60*\[Beta]sv[{3, 6, z}, {2, 4, e}] + 
     (195*\[Beta]sv[{3, 6, z}, {2, 4, z}])/2 + 
     (675*\[Beta]sv[{4, 6, e}, {1, 4, e}])/2 - 
     (165*\[Beta]sv[{4, 6, e}, {1, 4, z}])/2 - 
     75*\[Beta]sv[{4, 6, z}, {1, 4, e}] + 
     (225*\[Beta]sv[{4, 6, z}, {1, 4, z}])/2 - 
     75*\[Beta]sv[{4, 7, z}, {1, 3, z}] - 
     75*\[Beta]sv[{5, 7, z}, {0, 3, z}] - 
     9*\[Beta]sv[{0, 2, z}, {1, 3, z}, {3, 5, z}] - 
     (27*\[Beta]sv[{0, 2, z}, {2, 4, e}, {2, 4, z}])/2 + 
     (27*\[Beta]sv[{0, 2, z}, {2, 4, z}, {2, 4, e}])/2 + 
     3*\[Beta]sv[{0, 2, z}, {3, 5, z}, {1, 3, z}] - 
     9*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, e}] + 
     9*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, z}] + 
     (9*\[Beta]sv[{1, 3, z}, {2, 4, e}, {1, 3, z}])/2 - 
     (9*\[Beta]sv[{1, 3, z}, {2, 4, z}, {1, 3, z}])/2 + 
     (27*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, e}])/2 - 
     (27*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, z}])/2 + 
     3*\[Beta]sv[{3, 5, z}, {0, 2, z}, {1, 3, z}]}, 
   {Pi*((-2*NabTau[Pi*(NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 
                0}, {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 
                1, 0}, {1, 2, 0}}]] + NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 
                1, 0}, {1, 1, 0}, {2, 1, 0}}] + Cplus[{{1, 0, z}, {1, 1, 0}, {
                1, 1, 0}, {1, 1, 0}, {1, 2, 0}}]])])/3 + 
      (5*NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[Es[2]]])/3 - 
      NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[Es[2]]] - 
      5*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] - 
      (5*NabTau[-(Pi*Es[2]*g[1, z]*NabTau[Es[2]])])/3 + 
      (5*NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[Es[2]])])/3 - 
      3*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
      (8*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])])/3 - 
      NabTau[Pi*Es[2]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
            Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
          NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/3 - 
      (10*NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, {2, 3, 
                0}}] - Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] - 
           NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[Es[2]]]/6)])/3 - 
      (5*NabTau[Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]])/
       9 - (2*NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*
          NabTau[Pi*NabTau[-Es[3]]]])/9 - 
      (4*NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, {2, 3, 
                0}}] - Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, {3, 2, 0}}]] + 
           NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 - 
           NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 + 
           NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
           NabTau[-(Es[2]^2*g[1, z])]/2 + (3*NabTau[-(Es[4]*g[1, z])])/2 + 
           NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 - 
           (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
           NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6)])/3 + 
      NabTau[Pi*((2*NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 
                0}, {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 
                1, 0}, {1, 2, 0}}]])/3 - 
         21*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
         NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] - 
         8*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
         NabTau[-(Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}]*
            g[1, z])] + NabTau[-((Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {2, 
                1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, {1, 2, 
                0}}])*g[1, z])] + NabTau[
          -(Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*g[1, z])] - 
         NabTau[-(Es[2]^2*g[1, z])] + 6*NabTau[-(Es[4]*g[1, z])] + 
         NabTau[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
            Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z]^2] - 
         5*NabTau[-(Es[3]*g[1, z]^2)] - (5*NabTau[-(Es[2]*g[1, z]^3)])/3 - 
         3*NabTau[-(Es[2]*g[1, z]*g[2, z])] + 
         (5*NabTau[-(g[1, z]^3*g[2, z])])/3 + 
         2*NabTau[-(g[1, z]*g[2, z]^2)] - 5*NabTau[g[1, z]^2*g[3, z]] + 
         12*NabTau[-(g[1, z]*g[4, z])] - 
         NabTau[-(Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*g[1, z]*NabTau[g[2, z]])]/
          2 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[Cplus[{{1, 1, 0}, 
                {1, 1, 0}, {1, 1, z}}]])]/4 + 
         NabTau[-(Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y]*
             g[1, z]*NabZ[g[2, z]])]/4)] + 
      NabTau[-(g[1, z]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
          NabZ[g[2, z]])]/2 + 
      NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
         NabZ[g[2, z]]]/6 - NabTau[Es[2]*NabZ[g[2, z]]^2]/4 + 
      NabTau[g[1, z]^2*NabZ[g[2, z]]^2]/2 - 
      NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*NabZ[g[3, z]]]/
       6 - NabTau[-(g[1, z]*NabZ[g[2, z]]*NabZ[g[3, z]])]/3), 
    (209*Zeta[3]*Zeta[5])/(3*y) - (50*Zeta[7])/3 + 20*BP[2]*Zeta[7] - 
     (225*Zeta[9])/(2*y^2) - BP[1]*Zeta[5]*\[Beta]sv[{1, 3, z}] - 
     320*Zeta[5]*\[Beta]sv[{1, 4, e}] + 268*Zeta[5]*\[Beta]sv[{1, 4, z}] - 
     (67*Zeta[5]*\[Beta]sv[{2, 4, e}])/(2*y) + 
     (37*Zeta[5]*\[Beta]sv[{2, 4, z}])/y + 2*BP[1]*Zeta[3]*
      \[Beta]sv[{3, 5, z}] - (1660*Zeta[3]*\[Beta]sv[{3, 6, e}])/3 + 
     980*Zeta[3]*\[Beta]sv[{3, 6, z}] - (125*Zeta[3]*\[Beta]sv[{4, 6, e}])/
      (6*y) + (5*Zeta[3]*\[Beta]sv[{4, 6, z}])/(4*y) + 
     8100*\[Beta]sv[{6, 10, e}] - 12150*\[Beta]sv[{6, 10, z}] - 
     21*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, e}] + 
     21*Zeta[3]*\[Beta]sv[{0, 2, z}, {2, 4, z}] + 
     252*\[Beta]sv[{0, 2, z}, {5, 8, e}] - 
     252*\[Beta]sv[{0, 2, z}, {5, 8, z}] + 
     36*\[Beta]sv[{1, 3, z}, {4, 7, z}] + 
     125*\[Beta]sv[{1, 4, e}, {4, 6, e}] - 
     (15*\[Beta]sv[{1, 4, e}, {4, 6, z}])/2 + 
     80*\[Beta]sv[{1, 4, z}, {4, 6, e}] + 
     830*\[Beta]sv[{2, 4, e}, {3, 6, e}] - 
     1470*\[Beta]sv[{2, 4, e}, {3, 6, z}] - 
     490*\[Beta]sv[{2, 4, z}, {3, 6, e}] - 
     45*\[Beta]sv[{2, 4, z}, {3, 6, z}] + 8*\[Beta]sv[{2, 5, z}, {3, 5, z}] + 
     8*\[Beta]sv[{3, 5, z}, {2, 5, z}] + 
     335*\[Beta]sv[{3, 6, e}, {2, 4, e}] - 
     370*\[Beta]sv[{3, 6, e}, {2, 4, z}] - 
     135*\[Beta]sv[{3, 6, z}, {2, 4, e}] + 
     15*\[Beta]sv[{3, 6, z}, {2, 4, z}] + 
     800*\[Beta]sv[{4, 6, e}, {1, 4, e}] - 
     670*\[Beta]sv[{4, 6, e}, {1, 4, z}] - 
     (705*\[Beta]sv[{4, 6, z}, {1, 4, e}])/2 + 
     30*\[Beta]sv[{4, 6, z}, {1, 4, z}] + 
     18*\[Beta]sv[{4, 7, z}, {1, 3, z}] + 
     18*\[Beta]sv[{5, 7, z}, {0, 3, z}] + 
     25*\[Beta]sv[{0, 2, z}, {0, 2, z}, {4, 6, e}] - 
     25*\[Beta]sv[{0, 2, z}, {0, 2, z}, {4, 6, z}] - 
     8*\[Beta]sv[{0, 2, z}, {1, 3, z}, {3, 5, z}] - 
     (69*\[Beta]sv[{0, 2, z}, {2, 4, e}, {2, 4, z}])/2 + 
     (57*\[Beta]sv[{0, 2, z}, {2, 4, z}, {2, 4, e}])/2 + 
     6*\[Beta]sv[{0, 2, z}, {2, 4, z}, {2, 4, z}] - 
     6*\[Beta]sv[{1, 3, z}, {0, 2, z}, {3, 5, z}] + 
     6*\[Beta]sv[{1, 3, z}, {1, 3, z}, {2, 4, e}] - 
     3*\[Beta]sv[{1, 3, z}, {2, 4, e}, {1, 3, z}] + 
     (63*\[Beta]sv[{2, 4, e}, {0, 2, z}, {2, 4, e}])/2 - 
     (63*\[Beta]sv[{2, 4, e}, {0, 2, z}, {2, 4, z}])/2 - 
     3*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, e}] + 
     3*\[Beta]sv[{2, 4, z}, {0, 2, z}, {2, 4, z}] - 
     2*\[Beta]sv[{3, 5, z}, {0, 2, z}, {1, 3, z}]}}, 
 {3, 7} -> {{-Conj[(Pi*NabTau[Pi*NabTau[-Es[5]]])/y^4], 
    (105*Zeta[9])/(16*y^6) - 120960*\[Beta]sv[{2, 10, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[g[5, z]]])/y^4], 
    -120960*\[Beta]sv[{2, 10, z}]}, 
   {-Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, 0}, {3, 0, 0}}] - 
             Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}]]] + 
         3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])]))/y^4], 
    (8*Zeta[3])/63 + Zeta[5]/y^2 + (9*Zeta[3]*Zeta[5])/(2*y^5) - 
     (540*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 + 
     (6720*Zeta[3]*\[Beta]sv[{0, 6, e}])/y - 
     (27*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^4 + 
     (1200*Zeta[3]*\[Beta]sv[{1, 6, e}])/y^2 - 
     28800*\[Beta]sv[{0, 4, e}, {1, 6, e}] + 
     17280*\[Beta]sv[{0, 6, e}, {1, 4, e}] - 
     40320*\[Beta]sv[{1, 4, e}, {0, 6, e}] + 
     86400*\[Beta]sv[{1, 6, e}, {0, 4, e}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
            Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
        2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] - 
        NabTau[Pi*g[3, z]*NabTau[g[2, z]]] - 
        (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4))/y^4], 
    (18*BP[4]*Zeta[5])/y^2 + (324*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 + 
     (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^4 - 
     11520*\[Beta]sv[{0, 3, z}, {1, 7, z}] + 
     17280*\[Beta]sv[{0, 4, z}, {1, 6, e}] + 
     11520*\[Beta]sv[{0, 4, z}, {1, 6, z}] - 
     11520*\[Beta]sv[{0, 6, e}, {1, 4, z}] - 
     5760*\[Beta]sv[{0, 6, z}, {1, 4, z}] - 
     11520*\[Beta]sv[{1, 3, z}, {0, 7, z}] + 
     23040*\[Beta]sv[{1, 4, z}, {0, 6, e}] + 
     17280*\[Beta]sv[{1, 4, z}, {0, 6, z}] - 
     51840*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     34560*\[Beta]sv[{1, 6, z}, {0, 4, z}] + 
     46080*\[Beta]sv[{1, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
            Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
        3*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
        2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
        NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
        (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4))/y^4], 
    (-16*BP[6]*Zeta[3])/3 - (24*BP[4]*Zeta[5])/y^2 - 
     (432*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 - 
     (6720*Zeta[3]*\[Beta]sv[{0, 6, z}])/y - 
     (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^4 - 
     (1200*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 + 
     11520*\[Beta]sv[{0, 3, z}, {1, 7, z}] + 
     28800*\[Beta]sv[{0, 4, e}, {1, 6, z}] - 
     23040*\[Beta]sv[{0, 4, z}, {1, 6, e}] - 
     5760*\[Beta]sv[{0, 4, z}, {1, 6, z}] + 
     11520*\[Beta]sv[{0, 6, e}, {1, 4, z}] - 
     17280*\[Beta]sv[{0, 6, z}, {1, 4, e}] + 
     5760*\[Beta]sv[{0, 6, z}, {1, 4, z}] + 
     11520*\[Beta]sv[{1, 3, z}, {0, 7, z}] + 
     40320*\[Beta]sv[{1, 4, e}, {0, 6, z}] - 
     34560*\[Beta]sv[{1, 4, z}, {0, 6, e}] - 
     5760*\[Beta]sv[{1, 4, z}, {0, 6, z}] + 
     69120*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     86400*\[Beta]sv[{1, 6, z}, {0, 4, e}] + 
     17280*\[Beta]sv[{1, 6, z}, {0, 4, z}] - 
     46080*\[Beta]sv[{1, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, 0}}]]])/
      y^4], (8*Zeta[3])/189 - (2*Zeta[5])/(15*y^2) - 
     (3*Zeta[3]*Zeta[5])/y^5 + (7*Zeta[7])/(8*y^4) + (129*Zeta[9])/(16*y^6) + 
     (72*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 + 
     (1280*Zeta[3]*\[Beta]sv[{0, 6, e}])/y + 
     (160*Zeta[3]*\[Beta]sv[{1, 6, e}])/y^2 - 148608*\[Beta]sv[{2, 10, e}] - 
     3840*\[Beta]sv[{0, 4, e}, {1, 6, e}] - 
     7680*\[Beta]sv[{1, 4, e}, {0, 6, e}] - 
     11520*\[Beta]sv[{1, 6, e}, {0, 4, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {3, 3, z}}]]])/
      y^4], (16*BP[6]*Zeta[3])/9 + (BP[2]*Zeta[7])/(4*y^4) + 
     (3*Zeta[9])/(16*y^6) + (1280*Zeta[3]*\[Beta]sv[{0, 6, z}])/y + 
     (160*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 - 3456*\[Beta]sv[{2, 10, e}] - 
     145152*\[Beta]sv[{2, 10, z}] - 3840*\[Beta]sv[{0, 4, e}, {1, 6, z}] - 
     7680*\[Beta]sv[{1, 4, e}, {0, 6, z}] + 
     3072*\[Beta]sv[{1, 5, z}, {0, 5, z}] - 
     11520*\[Beta]sv[{1, 6, z}, {0, 4, e}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, z}, {3, 3, 0}}]]] + 
        NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/4))/y^4], 
    (2*BP[4]*Zeta[5])/y^2 + (5*BP[2]*Zeta[7])/(2*y^4) + 
     (63*Zeta[9])/(16*y^6) + (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 - 
     72576*\[Beta]sv[{2, 10, e}] - 76032*\[Beta]sv[{2, 10, z}] + 
     3840*\[Beta]sv[{0, 3, z}, {1, 7, z}] - 
     1920*\[Beta]sv[{0, 4, z}, {1, 6, e}] - 
     1920*\[Beta]sv[{0, 4, z}, {1, 6, z}] + 
     3840*\[Beta]sv[{1, 3, z}, {0, 7, z}] - 
     3840*\[Beta]sv[{1, 4, z}, {0, 6, e}] - 
     3840*\[Beta]sv[{1, 4, z}, {0, 6, z}] + 
     3072*\[Beta]sv[{1, 5, z}, {0, 5, z}] - 
     5760*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     5760*\[Beta]sv[{1, 6, z}, {0, 4, z}] + 
     7680*\[Beta]sv[{1, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {2, 2, 0}, {2, 2, z}}]]])/
      y^4], (2*BP[4]*Zeta[5])/y^2 - (5*BP[2]*Zeta[7])/(4*y^4) - 
     (21*Zeta[9])/(16*y^6) + (36*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 + 
     24192*\[Beta]sv[{2, 10, e}] - 72576*\[Beta]sv[{2, 10, z}] - 
     1920*\[Beta]sv[{0, 4, z}, {1, 6, e}] + 
     1920*\[Beta]sv[{0, 4, z}, {1, 6, z}] - 
     3840*\[Beta]sv[{1, 4, z}, {0, 6, e}] + 
     3840*\[Beta]sv[{1, 4, z}, {0, 6, z}] - 
     6144*\[Beta]sv[{1, 5, z}, {0, 5, z}] - 
     5760*\[Beta]sv[{1, 6, e}, {0, 4, z}] + 
     5760*\[Beta]sv[{1, 6, z}, {0, 4, z}]}, 
   {-Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
              {2, 2, z}}]]] - 3*NabTau[Pi*g[3, z]*NabTau[Es[2]]]))/y^4], 
    (4*Zeta[3])/315 + 8*BP[4]*Zeta[3] - (8*BP[6]*Zeta[3])/3 - 
     Zeta[5]/(10*y^2) - (9*BP[4]*Zeta[5])/y^2 - (9*Zeta[3]*Zeta[5])/(4*y^5) + 
     Zeta[7]/(8*y^4) + (9*BP[2]*Zeta[7])/(2*y^4) + (135*Zeta[9])/(16*y^6) - 
     (144*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, e}])/y + 
     (54*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 + 
     (144*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y - 
     (162*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 + 
     (960*Zeta[3]*\[Beta]sv[{0, 6, e}])/y - 
     (7680*Zeta[3]*\[Beta]sv[{0, 6, z}])/y + 
     (120*Zeta[3]*\[Beta]sv[{1, 6, e}])/y^2 - 
     (600*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 - 155520*\[Beta]sv[{2, 10, e}] + 
     435456*\[Beta]sv[{2, 10, z}] - 
     (72*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y^2 + 
     (72*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y^2 - 
     2880*\[Beta]sv[{0, 4, e}, {1, 6, e}] + 
     14400*\[Beta]sv[{0, 4, e}, {1, 6, z}] + 
     8640*\[Beta]sv[{0, 4, z}, {1, 6, e}] - 
     8640*\[Beta]sv[{0, 4, z}, {1, 6, z}] - 
     17280*\[Beta]sv[{0, 6, z}, {1, 4, e}] - 
     5760*\[Beta]sv[{1, 4, e}, {0, 6, e}] + 
     46080*\[Beta]sv[{1, 4, e}, {0, 6, z}] + 
     17280*\[Beta]sv[{1, 4, z}, {0, 6, e}] - 
     17280*\[Beta]sv[{1, 4, z}, {0, 6, z}] + 
     36864*\[Beta]sv[{1, 5, z}, {0, 5, z}] - 
     8640*\[Beta]sv[{1, 6, e}, {0, 4, e}] + 
     25920*\[Beta]sv[{1, 6, e}, {0, 4, z}] + 
     77760*\[Beta]sv[{1, 6, z}, {0, 4, e}] - 
     25920*\[Beta]sv[{1, 6, z}, {0, 4, z}] + 
     1728*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, e}] - 
     1728*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, z}] - 
     1728*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, e}] + 
     1728*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, z}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
             {2, 2, 0}}]]] - NabTau[Pi*g[3, z]*NabTau[Es[2]]] + 
        2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
        NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*NabZ[g[2, z]]]/
         2 - NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
           NabZ[g[3, z]]]/4))/y^4], (4*Zeta[3])/189 + (8*BP[2]*Zeta[3])/15 - 
     (8*BP[6]*Zeta[3])/45 - Zeta[5]/(30*y^2) - (4*BP[2]*Zeta[5])/y^2 - 
     (3*BP[4]*Zeta[5])/y^2 - (15*Zeta[3]*Zeta[5])/(4*y^5) + Zeta[7]/(6*y^4) + 
     (9*BP[2]*Zeta[7])/(4*y^4) + (207*Zeta[9])/(16*y^6) - 
     (36*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (48*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, e}])/y + 
     (90*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 + 
     (48*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y + 
     (162*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 - 
     (192*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}])/y + 
     (1600*Zeta[3]*\[Beta]sv[{0, 6, e}])/y + 
     (640*Zeta[3]*\[Beta]sv[{0, 6, z}])/y - (18*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^4 + (200*Zeta[3]*\[Beta]sv[{1, 6, e}])/y^2 - 
     (40*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 - 238464*\[Beta]sv[{2, 10, e}] - 
     41472*\[Beta]sv[{2, 10, z}] - 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y^2 + 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y^2 + 
     3072*\[Beta]sv[{0, 3, z}, {1, 7, z}] - 
     4800*\[Beta]sv[{0, 4, e}, {1, 6, e}] + 
     960*\[Beta]sv[{0, 4, e}, {1, 6, z}] - 
     960*\[Beta]sv[{0, 4, z}, {1, 6, e}] - 
     6720*\[Beta]sv[{0, 4, z}, {1, 6, z}] + 
     9216*\[Beta]sv[{0, 5, z}, {1, 5, z}] + 
     11520*\[Beta]sv[{0, 6, e}, {1, 4, z}] + 
     5760*\[Beta]sv[{0, 6, z}, {1, 4, e}] + 
     3072*\[Beta]sv[{1, 3, z}, {0, 7, z}] - 
     9600*\[Beta]sv[{1, 4, e}, {0, 6, e}] - 
     3840*\[Beta]sv[{1, 4, e}, {0, 6, z}] - 
     13440*\[Beta]sv[{1, 4, z}, {0, 6, e}] - 
     13440*\[Beta]sv[{1, 4, z}, {0, 6, z}] + 
     24576*\[Beta]sv[{1, 5, z}, {0, 5, z}] - 
     14400*\[Beta]sv[{1, 6, e}, {0, 4, e}] - 
     25920*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     8640*\[Beta]sv[{1, 6, z}, {0, 4, e}] - 
     20160*\[Beta]sv[{1, 6, z}, {0, 4, z}] + 
     6144*\[Beta]sv[{1, 7, z}, {0, 3, z}] - 
     768*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 5, z}] - 
     1152*\[Beta]sv[{0, 3, z}, {0, 4, z}, {0, 3, z}] + 
     576*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, e}] - 
     576*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, z}] - 
     576*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, e}] + 
     576*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, z}] + 
     2304*\[Beta]sv[{0, 4, z}, {0, 3, z}, {0, 3, z}] - 
     2304*\[Beta]sv[{0, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(Pi*(-8*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
              {2, 2, z}}]]] - 8*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] + 
        16*NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
        NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
            Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]*NabZ[g[2, z]]] - 
        2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*
           NabZ[g[2, z]]] - 2*NabTau[Es[2]*NabZ[g[2, z]]^2] + 
        2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
           NabZ[g[3, z]]] + 2*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]))/y^4], 
    (-64*Zeta[3])/315 - (64*BP[2]*Zeta[3])/15 + (256*BP[4]*Zeta[3])/3 + 
     (5504*BP[6]*Zeta[3])/45 + (16*Zeta[5])/(15*y^2) + 
     (16*BP[2]*Zeta[5])/y^2 + (32*BP[4]*Zeta[5])/y^2 + 
     (12*Zeta[3]*Zeta[5])/y^5 - (2*Zeta[7])/y^4 - (30*BP[2]*Zeta[7])/y^4 - 
     (81*Zeta[9])/(2*y^6) + (384*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/y + 
     (144*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (576*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 - 
     (576*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 + 
     (1536*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - 
     (7680*Zeta[3]*\[Beta]sv[{0, 6, e}])/y - 
     (10240*Zeta[3]*\[Beta]sv[{0, 6, z}])/y + 
     (72*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^4 - 
     (1280*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 + 746496*\[Beta]sv[{2, 10, e}] + 
     1492992*\[Beta]sv[{2, 10, z}] + 
     (768*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y^2 - 
     24576*\[Beta]sv[{0, 3, z}, {1, 7, z}] + 
     30720*\[Beta]sv[{0, 4, e}, {1, 6, z}] + 
     30720*\[Beta]sv[{0, 4, z}, {1, 6, e}] + 
     30720*\[Beta]sv[{0, 4, z}, {1, 6, z}] - 
     73728*\[Beta]sv[{0, 5, z}, {1, 5, z}] - 
     46080*\[Beta]sv[{0, 6, e}, {1, 4, e}] - 
     92160*\[Beta]sv[{0, 6, z}, {1, 4, z}] - 
     24576*\[Beta]sv[{1, 3, z}, {0, 7, z}] + 
     46080*\[Beta]sv[{1, 4, e}, {0, 6, e}] + 
     61440*\[Beta]sv[{1, 4, e}, {0, 6, z}] + 
     61440*\[Beta]sv[{1, 4, z}, {0, 6, e}] + 
     153600*\[Beta]sv[{1, 4, z}, {0, 6, z}] - 
     98304*\[Beta]sv[{1, 5, z}, {0, 5, z}] + 
     92160*\[Beta]sv[{1, 6, e}, {0, 4, e}] + 
     92160*\[Beta]sv[{1, 6, e}, {0, 4, z}] + 
     92160*\[Beta]sv[{1, 6, z}, {0, 4, e}] + 
     276480*\[Beta]sv[{1, 6, z}, {0, 4, z}] - 
     49152*\[Beta]sv[{1, 7, z}, {0, 3, z}] + 
     6144*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 5, z}] + 
     9216*\[Beta]sv[{0, 3, z}, {0, 4, e}, {0, 3, z}] - 
     18432*\[Beta]sv[{0, 4, e}, {0, 3, z}, {0, 3, z}] + 
     18432*\[Beta]sv[{0, 5, z}, {0, 2, z}, {0, 3, z}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
              {2, 2, z}}]]]/2 - (3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])/2 - 
        NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
        NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
            Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[g[2, z]]]/2 - 
        NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[g[2, z]]]/
         2 + NabTau[-(Pi*Es[3]*NabTau[g[2, z]])]/2 + 
        NabTau[-(Pi*Es[2]*g[1, z]*NabTau[g[2, z]])]/2 - 
        NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[g[2, z]])]/2 - 
        (5*NabTau[Pi*g[3, z]*NabTau[g[2, z]]])/2 - 
        NabTau[Pi*g[2, z]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
              Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
            NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/2 + 
        NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]]/
         6 + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[
            NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]]/2 + 
        NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
           (NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - Cplus[
                {{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] - 
            2*NabTau[Es[2]*NabZ[g[2, z]]] - 
            2*NabTau[-(g[1, z]*NabZ[g[3, z]])])]/8 + 
        NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, {2, 3, 
                0}}] - Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, {3, 2, 0}}]] - 
           NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[1, z])]/4 + 
           NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])]/2 - 
           NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
           (3*NabTau[-(Es[4]*g[1, z])])/2 - NabTau[-(Es[2]*g[1, z]*g[2, z])]/
            2 + NabTau[-(g[1, z]*g[2, z]^2)]/2 + 
           (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
           NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
           NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                  Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/
            16 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/
                y]*NabZ[g[2, z]]]/8 + 
           NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
              NabZ[g[2, z]]]/8 - (3*NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[
                g[2, z]]])/8 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*
              NabZ[g[2, z]]]/8 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[
                g[3, z]])]/4)] + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
           NabTau[Es[2]]*NabZ[g[2, z]]]/4 - 
        NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[g[2, z]]*NabZ[g[2, z]]]/4 - 
        NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]*NabZ[g[2, z]]]/
         8 + NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*
           NabZ[g[2, z]]]/4 - NabTau[g[2, z]*NabZ[g[2, z]]^2]/8 - 
        (3*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
            NabZ[g[3, z]]])/8 - NabTau[-(g[1, z]*NabZ[g[2, z]]*
            NabZ[g[3, z]])]/2 - NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/2))/y^4], 
    (44*Zeta[3])/315 + (4*BP[2]*Zeta[3])/15 - (16*BP[4]*Zeta[3])/3 - 
     (392*BP[6]*Zeta[3])/45 + (14*Zeta[5])/(15*y^2) - (BP[2]*Zeta[5])/y^2 + 
     (4*BP[4]*Zeta[5])/y^2 + (9*Zeta[3]*Zeta[5])/(4*y^5) + Zeta[7]/(8*y^4) - 
     (165*BP[2]*Zeta[7])/(8*y^4) + (81*Zeta[9])/(32*y^6) - 
     (27*Zeta[7]*\[Beta]sv[{0, 2, z}])/(2*y^5) - 
     (88*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/(3*y) - 
     (BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (504*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 + 
     (48*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y + 
     (132*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 - 
     (288*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}])/y + 
     (8160*Zeta[3]*\[Beta]sv[{0, 6, e}])/y - 
     (320*Zeta[3]*\[Beta]sv[{0, 6, z}])/y - (45*Zeta[5]*\[Beta]sv[{1, 4, e}])/
      (2*y^4) + (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^4 + 
     (1200*Zeta[3]*\[Beta]sv[{1, 6, e}])/y^2 - 
     (160*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 - 46656*\[Beta]sv[{2, 10, e}] - 
     93312*\[Beta]sv[{2, 10, z}] + 
     (24*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y^2 - 
     (80*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y^2 - 
     10368*\[Beta]sv[{0, 3, z}, {1, 7, z}] - 
     28800*\[Beta]sv[{0, 4, e}, {1, 6, e}] + 
     3840*\[Beta]sv[{0, 4, e}, {1, 6, z}] + 
     (24*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y^2 + 
     5760*\[Beta]sv[{0, 4, z}, {1, 6, e}] + 
     9600*\[Beta]sv[{0, 4, z}, {1, 6, z}] + 
     7680*\[Beta]sv[{0, 5, z}, {1, 5, z}] + 
     14400*\[Beta]sv[{0, 6, e}, {1, 4, e}] - 
     1920*\[Beta]sv[{0, 6, e}, {1, 4, z}] - 
     5760*\[Beta]sv[{0, 6, z}, {1, 4, e}] - 
     4800*\[Beta]sv[{0, 6, z}, {1, 4, z}] + 
     1920*\[Beta]sv[{0, 7, z}, {1, 3, z}] - 
     10368*\[Beta]sv[{1, 3, z}, {0, 7, z}] - 
     48960*\[Beta]sv[{1, 4, e}, {0, 6, e}] + 
     1920*\[Beta]sv[{1, 4, e}, {0, 6, z}] + 
     5760*\[Beta]sv[{1, 4, z}, {0, 6, e}] + 
     2880*\[Beta]sv[{1, 4, z}, {0, 6, z}] + 
     9216*\[Beta]sv[{1, 5, z}, {0, 5, z}] + 
     80640*\[Beta]sv[{1, 6, e}, {0, 4, e}] - 
     21120*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     23040*\[Beta]sv[{1, 6, z}, {0, 4, e}] - 
     51840*\[Beta]sv[{1, 6, z}, {0, 4, z}] + 
     60288*\[Beta]sv[{1, 7, z}, {0, 3, z}] + 
     48384*\[Beta]sv[{1, 8, e}, {0, 2, z}] - 
     48384*\[Beta]sv[{1, 8, z}, {0, 2, z}] - 
     1152*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 5, z}] + 
     768*\[Beta]sv[{0, 3, z}, {0, 3, z}, {0, 4, z}] - 
     192*\[Beta]sv[{0, 3, z}, {0, 4, e}, {0, 3, z}] - 
     192*\[Beta]sv[{0, 3, z}, {0, 4, z}, {0, 3, z}] - 
     384*\[Beta]sv[{0, 3, z}, {0, 5, z}, {0, 2, z}] - 
     576*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, z}] + 
     1920*\[Beta]sv[{0, 4, e}, {0, 3, z}, {0, 3, z}] - 
     576*\[Beta]sv[{0, 4, e}, {0, 4, z}, {0, 2, z}] + 
     576*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, z}] - 
     1152*\[Beta]sv[{0, 4, z}, {0, 3, z}, {0, 3, z}] - 
     576*\[Beta]sv[{0, 4, z}, {0, 4, e}, {0, 2, z}] + 
     1152*\[Beta]sv[{0, 4, z}, {0, 4, z}, {0, 2, z}] - 
     768*\[Beta]sv[{0, 5, z}, {0, 2, z}, {0, 3, z}] - 
     384*\[Beta]sv[{0, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {Conj[(Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
             {2, 2, z}}]]] + 5*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] + 
        2*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
        NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
           Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[g[2, z]]] - 
        NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[g[2, z]]] - 
        NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
        NabTau[-(Pi*Es[2]*g[1, z]*NabTau[g[2, z]])] - 
        NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[g[2, z]])] - 
        3*NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
        NabTau[Pi*g[2, z]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
             Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
           NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])] + 
        NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]]/
         6 + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[
            NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]]/2 + 
        NabTau[Pi*(NabTau[Cplus[{{0, 2, 0}, {1, 1, z}, {2, 0, 0}, 
              {2, 2, 0}}]] - NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, 
                  {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*g[
                1, z])]/2 - 2*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, 
                 {2, 2, 0}}]*g[1, z])] + NabTau[
            -(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] + 
           NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
           (3*NabTau[-(Es[2]^2*g[1, z])])/2 - NabTau[-(Es[4]*g[1, z])] - 
           NabTau[-(Es[2]*g[1, z]*g[2, z])] - NabTau[-(g[1, z]*g[2, z]^2)]/
            2 + NabTau[-(g[1, z]*g[4, z])] + 
           NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
           NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                  Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/
            8 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]/y]*
              NabZ[g[2, z]]]/4 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, 
                   {1, 1, z}, {2, 2, 0}}]]/y]*NabZ[g[2, z]]]/4 - 
           NabTau[Conj[NabZ[g[4, z]]/y]*NabZ[g[2, z]]]/4 + 
           NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[g[2, z]]]/4 + 
           NabTau[Conj[NabZ[g[2, z]]/y]*g[2, z]*NabZ[g[2, z]]]/4)] + 
        NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[Es[2]]*NabZ[g[2, z]]]/2 - 
        NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[g[2, z]]*NabZ[g[2, z]]]/2 - 
        NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]*NabZ[g[2, z]]]/
         4 + NabTau[g[2, z]*NabZ[g[2, z]]^2]/4 + 
        NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*NabZ[g[3, z]]]/
         4 + NabTau[-(g[1, z]*NabZ[g[2, z]]*NabZ[g[3, z]])]/2 - 
        NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/2))/y^4], 
    (-8*Zeta[3])/35 + (8*BP[2]*Zeta[3])/15 - (32*BP[4]*Zeta[3])/3 - 
     (592*BP[6]*Zeta[3])/45 + (16*Zeta[5])/(15*y^2) - (2*BP[2]*Zeta[5])/y^2 + 
     (2*BP[4]*Zeta[5])/y^2 + (75*Zeta[3]*Zeta[5])/(2*y^5) - 
     (17*Zeta[7])/(4*y^4) + (3*BP[2]*Zeta[7])/(2*y^4) - 
     (1899*Zeta[9])/(16*y^6) - (16*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}])/y + 
     (48*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/y - 
     (18*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (720*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 - 
     (288*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y + 
     (192*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 + 
     (192*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - 
     (14400*Zeta[3]*\[Beta]sv[{0, 6, e}])/y + 
     (3200*Zeta[3]*\[Beta]sv[{0, 6, z}])/y - 
     (45*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^4 + (3*Zeta[5]*\[Beta]sv[{1, 4, z}])/
      y^4 - (2400*Zeta[3]*\[Beta]sv[{1, 6, e}])/y^2 + 
     (640*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 + 2187648*\[Beta]sv[{2, 10, e}] - 
     694656*\[Beta]sv[{2, 10, z}] - 
     (144*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y^2 + 
     (96*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y^2 - 
     19200*\[Beta]sv[{0, 3, z}, {1, 7, z}] + 
     57600*\[Beta]sv[{0, 4, e}, {1, 6, e}] - 
     15360*\[Beta]sv[{0, 4, e}, {1, 6, z}] - 
     (144*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y^2 - 
     11520*\[Beta]sv[{0, 4, z}, {1, 6, e}] + 
     24960*\[Beta]sv[{0, 4, z}, {1, 6, z}] - 
     23040*\[Beta]sv[{0, 5, z}, {1, 5, z}] + 
     28800*\[Beta]sv[{0, 6, e}, {1, 4, e}] - 
     1920*\[Beta]sv[{0, 6, e}, {1, 4, z}] - 
     11520*\[Beta]sv[{0, 6, z}, {1, 4, e}] + 
     21120*\[Beta]sv[{0, 6, z}, {1, 4, z}] - 
     11520*\[Beta]sv[{0, 7, z}, {1, 3, z}] - 
     19200*\[Beta]sv[{1, 3, z}, {0, 7, z}] + 
     86400*\[Beta]sv[{1, 4, e}, {0, 6, e}] - 
     19200*\[Beta]sv[{1, 4, e}, {0, 6, z}] - 
     21120*\[Beta]sv[{1, 4, z}, {0, 6, e}] + 
     28800*\[Beta]sv[{1, 4, z}, {0, 6, z}] - 
     69120*\[Beta]sv[{1, 5, z}, {0, 5, z}] + 
     115200*\[Beta]sv[{1, 6, e}, {0, 4, e}] - 
     30720*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     23040*\[Beta]sv[{1, 6, z}, {0, 4, e}] + 
     32640*\[Beta]sv[{1, 6, z}, {0, 4, z}] - 
     26880*\[Beta]sv[{1, 7, z}, {0, 3, z}] + 
     768*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 5, z}] + 
     1152*\[Beta]sv[{0, 3, z}, {0, 4, e}, {0, 3, z}] - 
     1152*\[Beta]sv[{0, 3, z}, {0, 4, z}, {0, 3, z}] + 
     768*\[Beta]sv[{0, 3, z}, {0, 5, z}, {0, 2, z}] + 
     3456*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, z}] - 
     2304*\[Beta]sv[{0, 4, e}, {0, 3, z}, {0, 3, z}] + 
     3456*\[Beta]sv[{0, 4, e}, {0, 4, z}, {0, 2, z}] - 
     3456*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, z}] + 
     2304*\[Beta]sv[{0, 4, z}, {0, 3, z}, {0, 3, z}] - 
     3456*\[Beta]sv[{0, 4, z}, {0, 4, e}, {0, 2, z}] - 
     2304*\[Beta]sv[{0, 5, z}, {0, 3, z}, {0, 2, z}]}, 
   {
    Conj[
     (Pi*((-2*NabTau[Pi*(NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
                 {1, 1, 0}, {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, 
                 {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}]] + 
             NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, {1, 1, 0}, 
                 {2, 1, 0}}] + Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
                 {1, 1, 0}, {1, 2, 0}}]])])/3 + 
        (5*NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
             Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[Es[2]]])/3 - 
        NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[Es[2]]] - 
        5*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] - 
        (5*NabTau[-(Pi*Es[2]*g[1, z]*NabTau[Es[2]])])/3 + 
        (5*NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[Es[2]])])/3 - 
        3*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
        (8*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])])/3 - 
        NabTau[Pi*Es[2]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
              Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
            NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/3 - 
        (10*NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, 0}, 
                 {2, 3, 0}}] - Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, 0}, 
                 {3, 2, 0}}]] - NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*
                NabTau[Es[2]]]/6)])/3 - 
        (5*NabTau[Pi*Conj[(Pi*NabTau[Es[2]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]])/
         9 - (2*NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*
            NabTau[Pi*NabTau[-Es[3]]]])/9 - 
        (4*NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, 0}, {2, 0, z}, 
                 {2, 3, 0}}] - Cplus[{{0, 2, z}, {1, 0, 0}, {1, 1, 0}, 
                 {3, 2, 0}}]] + NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, 
                    {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*
                 g[1, z])]/4 - NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, 
                   {2, 2, z}}]*g[1, z])]/2 + NabTau[-(Cplus[{{1, 1, 0}, 
                   {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
             NabTau[-(Es[2]^2*g[1, z])]/2 + (3*NabTau[-(Es[4]*g[1, z])])/2 + 
             NabTau[-(Es[2]*g[1, z]*g[2, z])]/2 - 
             (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
             NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6)])/
         3 + NabTau[Pi*((2*NabTau[Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
                 {1, 1, 0}, {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, 
                 {1, 1, 0}, {1, 1, 0}, {1, 2, 0}}]])/3 - 
           21*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, 0}}]*g[1, z])] + 
           NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]*g[1, z])] - 
           8*NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])] + 
           NabTau[-(Cplus[{{0, 2, 0}, {1, 1, z}, {1, 1, z}, {2, 0, 0}}]*
              g[1, z])] + NabTau[-((Cplus[{{0, 1, z}, {1, 1, 0}, {1, 1, 0}, 
                 {2, 1, 0}}] - Cplus[{{1, 0, z}, {1, 1, 0}, {1, 1, 0}, 
                 {1, 2, 0}}])*g[1, z])] + NabTau[
            -(Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*g[1, z])] - 
           NabTau[-(Es[2]^2*g[1, z])] + 6*NabTau[-(Es[4]*g[1, z])] + 
           NabTau[(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
              Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*g[1, z]^2] - 
           5*NabTau[-(Es[3]*g[1, z]^2)] - (5*NabTau[-(Es[2]*g[1, z]^3)])/3 - 
           3*NabTau[-(Es[2]*g[1, z]*g[2, z])] + 
           (5*NabTau[-(g[1, z]^3*g[2, z])])/3 + 
           2*NabTau[-(g[1, z]*g[2, z]^2)] - 5*NabTau[g[1, z]^2*g[3, z]] + 
           12*NabTau[-(g[1, z]*g[4, z])] - 
           NabTau[-(Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*g[1, z]*NabTau[
                g[2, z]])]/2 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*NabZ[
                Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]])]/4 + 
           NabTau[-(Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]/y]*g[
                1, z]*NabZ[g[2, z]])]/4)] + 
        NabTau[-(g[1, z]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
            NabZ[g[2, z]])]/2 + 
        NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
           NabZ[g[2, z]]]/6 - NabTau[Es[2]*NabZ[g[2, z]]^2]/4 + 
        NabTau[g[1, z]^2*NabZ[g[2, z]]^2]/2 - 
        NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*NabZ[g[3, z]]]/
         6 - NabTau[-(g[1, z]*NabZ[g[2, z]]*NabZ[g[3, z]])]/3))/y^4], 
    (-832*Zeta[3])/945 + (112*BP[2]*Zeta[3])/45 - (160*BP[4]*Zeta[3])/9 + 
     (32*BP[6]*Zeta[3])/5 + (12*Zeta[5])/(5*y^2) - (8*BP[2]*Zeta[5])/y^2 + 
     (56*BP[4]*Zeta[5])/(3*y^2) + (209*Zeta[3]*Zeta[5])/(3*y^5) - 
     (50*Zeta[7])/(3*y^4) - (16*BP[2]*Zeta[7])/y^4 - (225*Zeta[9])/(2*y^6) - 
     (112*BP[4]*Zeta[3]*\[Beta]sv[{0, 2, z}])/(3*y) - 
     (20*BP[2]*Zeta[5]*\[Beta]sv[{0, 2, z}])/y^3 - 
     (18*Zeta[7]*\[Beta]sv[{0, 2, z}])/y^5 - 
     (32*BP[3]*Zeta[3]*\[Beta]sv[{0, 3, z}])/y - 
     (12*BP[1]*Zeta[5]*\[Beta]sv[{0, 3, z}])/y^3 - 
     (672*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, e}])/y - 
     (1328*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^3 + 
     (64*BP[2]*Zeta[3]*\[Beta]sv[{0, 4, z}])/y + 
     (784*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^3 - 
     (128*BP[1]*Zeta[3]*\[Beta]sv[{0, 5, z}])/y - 
     (102400*Zeta[3]*\[Beta]sv[{0, 6, e}])/(3*y) + 
     (15040*Zeta[3]*\[Beta]sv[{0, 6, z}])/y - 
     (50*Zeta[5]*\[Beta]sv[{1, 4, e}])/y^4 - 
     (32*Zeta[5]*\[Beta]sv[{1, 4, z}])/y^4 - 
     (10720*Zeta[3]*\[Beta]sv[{1, 6, e}])/(3*y^2) + 
     (1440*Zeta[3]*\[Beta]sv[{1, 6, z}])/y^2 + 
     2073600*\[Beta]sv[{2, 10, e}] - 3110400*\[Beta]sv[{2, 10, z}] - 
     (10*Zeta[5]*\[Beta]sv[{0, 2, z}, {0, 2, z}])/y^4 - 
     (336*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, e}])/y^2 + 
     (32*Zeta[3]*\[Beta]sv[{0, 2, z}, {0, 4, z}])/y^2 - 
     (64*Zeta[3]*\[Beta]sv[{0, 3, z}, {0, 3, z}])/y^2 + 
     4608*\[Beta]sv[{0, 3, z}, {1, 7, z}] + 
     85760*\[Beta]sv[{0, 4, e}, {1, 6, e}] - 
     34560*\[Beta]sv[{0, 4, e}, {1, 6, z}] - 
     (304*Zeta[3]*\[Beta]sv[{0, 4, z}, {0, 2, z}])/y^2 - 
     94720*\[Beta]sv[{0, 4, z}, {1, 6, e}] + 
     3840*\[Beta]sv[{0, 4, z}, {1, 6, z}] + 
     2048*\[Beta]sv[{0, 5, z}, {1, 5, z}] + 
     32000*\[Beta]sv[{0, 6, e}, {1, 4, e}] + 
     20480*\[Beta]sv[{0, 6, e}, {1, 4, z}] - 
     1920*\[Beta]sv[{0, 6, z}, {1, 4, e}] + 
     4608*\[Beta]sv[{1, 3, z}, {0, 7, z}] + 
     204800*\[Beta]sv[{1, 4, e}, {0, 6, e}] - 
     90240*\[Beta]sv[{1, 4, e}, {0, 6, z}] - 
     171520*\[Beta]sv[{1, 4, z}, {0, 6, e}] + 
     7680*\[Beta]sv[{1, 4, z}, {0, 6, z}] + 
     2048*\[Beta]sv[{1, 5, z}, {0, 5, z}] + 
     212480*\[Beta]sv[{1, 6, e}, {0, 4, e}] - 
     125440*\[Beta]sv[{1, 6, e}, {0, 4, z}] - 
     376320*\[Beta]sv[{1, 6, z}, {0, 4, e}] - 
     11520*\[Beta]sv[{1, 6, z}, {0, 4, z}] + 
     9216*\[Beta]sv[{1, 7, z}, {0, 3, z}] + 
     64512*\[Beta]sv[{1, 8, e}, {0, 2, z}] - 
     64512*\[Beta]sv[{1, 8, z}, {0, 2, z}] - 
     512*\[Beta]sv[{0, 3, z}, {0, 2, z}, {0, 5, z}] - 
     768*\[Beta]sv[{0, 3, z}, {0, 4, e}, {0, 3, z}] + 
     8064*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, e}] - 
     768*\[Beta]sv[{0, 4, e}, {0, 2, z}, {0, 4, z}] + 
     1536*\[Beta]sv[{0, 4, e}, {0, 3, z}, {0, 3, z}] + 
     7296*\[Beta]sv[{0, 4, e}, {0, 4, z}, {0, 2, z}] - 
     8064*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, e}] + 
     768*\[Beta]sv[{0, 4, z}, {0, 2, z}, {0, 4, z}] - 
     8832*\[Beta]sv[{0, 4, z}, {0, 4, e}, {0, 2, z}] + 
     1536*\[Beta]sv[{0, 4, z}, {0, 4, z}, {0, 2, z}] - 
     1536*\[Beta]sv[{0, 5, z}, {0, 2, z}, {0, 3, z}] - 
     2048*\[Beta]sv[{0, 5, z}, {0, 3, z}, {0, 2, z}] + 
     6400*\[Beta]sv[{0, 6, e}, {0, 2, z}, {0, 2, z}] - 
     6400*\[Beta]sv[{0, 6, z}, {0, 2, z}, {0, 2, z}]}}, 
 {8, 2} -> {{-(Pi*NabTau[Pi*NabTau[Pi*NabTau[-Es[5]]]]), 
    (-105*Zeta[9])/(8*y) + (945*\[Beta]sv[{7, 10, e}])/4}, 
   {Pi*NabTau[Pi*NabTau[Pi*NabTau[g[5, z]]]], (945*\[Beta]sv[{7, 10, z}])/4}, 
   {-(Pi*(5*NabTau[Pi^2*NabTau[Es[2]]*NabTau[-Es[3]]] + 
       NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, 0}, {3, 0, 0}}] - 
              Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}]]] + 
          3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])] - 
       3*NabTau[Pi*Es[2]*NabTau[Pi*NabTau[-Es[3]]]])), 
    (-15*Zeta[3]*Zeta[5])/2 - (45*Zeta[5]*\[Beta]sv[{2, 4, e}])/2 + 
     75*Zeta[3]*\[Beta]sv[{4, 6, e}] - (225*\[Beta]sv[{2, 4, e}, {4, 6, e}])/
      2 + (225*\[Beta]sv[{4, 6, e}, {2, 4, e}])/4}, 
   {Pi*(3*NabTau[Pi^2*NabTau[-Es[3]]*NabTau[g[2, z]]] - 
      2*NabTau[Pi^2*NabTau[g[2, z]]*NabTau[g[3, z]]] - 
      2*NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[-Es[3]]]] + 
      NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[g[3, z]]]] + 
      NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, z}, {3, 0, 0}}] - 
             Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
         2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] - 
         NabTau[Pi*g[3, z]*NabTau[g[2, z]]] - 
         (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4)] - 
      (3*NabTau[Pi*NabTau[NabZ[g[4, z]]]*NabZ[g[2, z]]])/4), 
    (27*Zeta[5]*\[Beta]sv[{2, 4, z}])/2 - 
     (225*\[Beta]sv[{1, 3, z}, {5, 7, z}])/4 + 
     (135*\[Beta]sv[{2, 4, z}, {4, 6, e}])/2 + 
     45*\[Beta]sv[{2, 4, z}, {4, 6, z}] - 
     (135*\[Beta]sv[{4, 6, e}, {2, 4, z}])/4 - 
     (45*\[Beta]sv[{4, 6, z}, {2, 4, z}])/2 + 
     (45*\[Beta]sv[{5, 7, z}, {1, 3, z}])/4}, 
   {Pi*(-4*NabTau[Pi^2*NabTau[-Es[3]]*NabTau[g[2, z]]] - 
      5*NabTau[Pi^2*NabTau[Es[2]]*NabTau[g[3, z]]] + 
      NabTau[Pi^2*NabTau[g[2, z]]*NabTau[g[3, z]]] + 
      2*NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[-Es[3]]]] + 
      3*NabTau[Pi*Es[2]*NabTau[Pi*NabTau[g[3, z]]]] - 
      NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[g[3, z]]]] + 
      NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{0, 3, 0}, {2, 2, 0}, {3, 0, z}}] - 
             Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
         3*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
         2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
         NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
         (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4)] + 
      (3*NabTau[Pi*NabTau[NabZ[g[4, z]]]*NabZ[g[2, z]]])/4), 
    -18*Zeta[5]*\[Beta]sv[{2, 4, z}] - 75*Zeta[3]*\[Beta]sv[{4, 6, z}] + 
     (225*\[Beta]sv[{1, 3, z}, {5, 7, z}])/4 + 
     (225*\[Beta]sv[{2, 4, e}, {4, 6, z}])/2 - 
     90*\[Beta]sv[{2, 4, z}, {4, 6, e}] - 
     (45*\[Beta]sv[{2, 4, z}, {4, 6, z}])/2 + 
     45*\[Beta]sv[{4, 6, e}, {2, 4, z}] - 
     (225*\[Beta]sv[{4, 6, z}, {2, 4, e}])/4 + 
     (45*\[Beta]sv[{4, 6, z}, {2, 4, z}])/4 - 
     (45*\[Beta]sv[{5, 7, z}, {1, 3, z}])/4}, 
   {Pi*(-5*NabTau[Pi^2*NabTau[Es[2]]*NabTau[-Es[3]]] + 
      (4*NabTau[Pi^2*NabTau[-Es[3]]*NabTau[g[2, z]]])/3 - 
      NabTau[Pi^2*NabTau[g[2, z]]*
         (NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
            Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
          NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/2 - 
      NabTau[Pi^2*NabTau[Es[2]]*NabTau[g[3, z]]] - 
      2*NabTau[Pi^2*NabTau[g[2, z]]*NabTau[g[3, z]]] + 
      2*NabTau[Pi*Es[2]*NabTau[Pi*NabTau[-Es[3]]]] - 
      NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[-Es[3]]]]/3 + 
      NabTau[Pi*Es[2]*NabTau[Pi*NabTau[g[3, z]]]] + 
      (11*NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[g[3, z]]]])/6 + 
      NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[Pi*NabTau[NabZ[g[4, z]]]]]/8 + 
      NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, {2, 
                2, z}}]]]/2 - (3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])/2 - 
         NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
         NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
             Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[g[2, z]]]/2 - 
         NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*NabTau[g[2, z]]]/
          2 + NabTau[-(Pi*Es[3]*NabTau[g[2, z]])]/2 + 
         NabTau[-(Pi*Es[2]*g[1, z]*NabTau[g[2, z]])]/2 - 
         NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[g[2, z]])]/2 - 
         (5*NabTau[Pi*g[3, z]*NabTau[g[2, z]]])/2 - 
         NabTau[Pi*g[2, z]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - 
               Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
             NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/2 + 
         NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Pi*NabTau[-Es[3]]]]/
          6 + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[NabZ[Cplus[{{1, 1, 0}, 
                {1, 1, 0}, {2, 2, z}}]]]]/2 + 
         NabTau[Pi*Conj[NabZ[g[2, z]]/y]*(NabTau[NabZ[Cplus[{{0, 2, 0}, 
                  {2, 0, z}, {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, 
                  {2, 2, 0}}]]] - 2*NabTau[Es[2]*NabZ[g[2, z]]] - 
             2*NabTau[-(g[1, z]*NabZ[g[3, z]])])]/8 + 
         NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, 
                {2, 3, 0}}] - Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, 
                {3, 2, 0}}]] - NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, 
                   {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*
                g[1, z])]/4 + NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, 
                  {2, 2, z}}]*g[1, z])]/2 - 
            NabTau[-(Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
            (3*NabTau[-(Es[4]*g[1, z])])/2 - NabTau[-(Es[2]*g[1, z]*g[2, z])]/
             2 + NabTau[-(g[1, z]*g[2, z]^2)]/2 + 
            (3*NabTau[-(g[1, z]*g[4, z])])/2 - 
            NabTau[Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
            NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                   Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*NabZ[
                g[2, z]]]/16 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
                    {2, 2, z}}]]/y]*NabZ[g[2, z]]]/8 + 
            NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
               NabZ[g[2, z]]]/8 - (3*NabTau[Conj[NabZ[g[4, z]]/y]*
                NabZ[g[2, z]]])/8 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*NabZ[
                g[2, z]]]/8 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*
                NabZ[g[3, z]])]/4)] + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
            NabTau[Es[2]]*NabZ[g[2, z]]]/4 - 
         NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[g[2, z]]*NabZ[g[2, z]]]/4 - 
         NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]*NabZ[g[2, z]]]/
          8 + NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*
            NabZ[g[2, z]]]/4 - NabTau[g[2, z]*NabZ[g[2, z]]^2]/8 - 
         (3*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
             NabZ[g[3, z]]])/8 - NabTau[-(g[1, z]*NabZ[g[2, z]]*
             NabZ[g[3, z]])]/2 - NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/2)] + 
      NabTau[Pi*(-8*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
                {2, 2, z}}]]] - 8*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] + 
          16*NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
          NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
              Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]*NabZ[g[2, z]]] - 
          2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*
             NabZ[g[2, z]]] - 2*NabTau[Es[2]*NabZ[g[2, z]]^2] + 
          2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*
             NabZ[g[3, z]]] + 2*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])]/16 - 
      NabTau[Pi*NabTau[NabZ[g[3, z]]]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
            {1, 1, z}}]]]/4 - 
      NabTau[Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]*
        NabZ[g[2, z]]] - NabTau[-(Pi*g[1, z]*NabTau[NabZ[g[3, z]]]*
          NabZ[g[2, z]])]/2 - 
      NabTau[Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
             Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] - 
          2*NabTau[Es[2]*NabZ[g[2, z]]] - 2*NabTau[-(g[1, z]*NabZ[g[3, z]])])*
         NabZ[g[2, z]]]/8 - NabTau[Pi*NabTau[NabZ[g[4, z]]]*NabZ[g[2, z]]]/
       8 - (3*NabTau[Pi*NabTau[Es[2]]*NabZ[g[2, z]]^2])/4 + 
      (5*NabTau[Pi*NabTau[g[2, z]]*NabZ[g[2, z]]^2])/8 + 
      NabTau[Pi*NabTau[NabZ[g[3, z]]]*NabZ[g[3, z]]]/2), 
    (-15*Zeta[3]*Zeta[5])/2 - (45*Zeta[5]*\[Beta]sv[{2, 4, e}])/2 + 
     (9*Zeta[5]*\[Beta]sv[{2, 4, z}])/2 + 75*Zeta[3]*\[Beta]sv[{4, 6, e}] - 
     15*Zeta[3]*\[Beta]sv[{4, 6, z}] - (189*\[Beta]sv[{0, 2, z}, {6, 8, e}])/
      4 + (189*\[Beta]sv[{0, 2, z}, {6, 8, z}])/4 - 
     (135*\[Beta]sv[{1, 3, z}, {5, 7, z}])/2 - 
     (225*\[Beta]sv[{2, 4, e}, {4, 6, e}])/2 + 
     (45*\[Beta]sv[{2, 4, e}, {4, 6, z}])/2 + 
     (45*\[Beta]sv[{2, 4, z}, {4, 6, e}])/2 + 
     45*\[Beta]sv[{2, 4, z}, {4, 6, z}] + 
     (225*\[Beta]sv[{4, 6, e}, {2, 4, e}])/4 - 
     (45*\[Beta]sv[{4, 6, e}, {2, 4, z}])/4 - 
     (45*\[Beta]sv[{4, 6, z}, {2, 4, e}])/4 - 
     (45*\[Beta]sv[{4, 6, z}, {2, 4, z}])/2 + 
     (27*\[Beta]sv[{5, 7, z}, {1, 3, z}])/2}}, 
 {2, 8} -> {{-Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[-Es[5]]]])/y^6], 
    (-105*Zeta[9])/(8*y^7) + 967680*\[Beta]sv[{1, 10, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[g[5, z]]]])/y^6], 
    967680*\[Beta]sv[{1, 10, z}]}, 
   {-Conj[(Pi*(5*NabTau[Pi^2*NabTau[Es[2]]*NabTau[-Es[3]]] + 
         NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, 0}, 
                  {3, 0, 0}}] - Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, 0}}]]] + 
            3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])] - 
         3*NabTau[Pi*Es[2]*NabTau[Pi*NabTau[-Es[3]]]]))/y^6], 
    (-16*Zeta[3])/(21*y) - (2*Zeta[5])/y^3 - (15*Zeta[3]*Zeta[5])/(2*y^6) + 
     (720*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^4 - 
     (9600*Zeta[3]*\[Beta]sv[{0, 6, e}])/y^2 + 
     230400*\[Beta]sv[{0, 4, e}, {0, 6, e}] - 
     460800*\[Beta]sv[{0, 6, e}, {0, 4, e}]}, 
   {Conj[(Pi*(3*NabTau[Pi^2*NabTau[-Es[3]]*NabTau[g[2, z]]] - 
        2*NabTau[Pi^2*NabTau[g[2, z]]*NabTau[g[3, z]]] - 
        2*NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[-Es[3]]]] + 
        NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[g[3, z]]]] + 
        NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{0, 2, 0}, {2, 3, z}, 
                 {3, 0, 0}}] - Cplus[{{0, 3, 0}, {2, 0, 0}, {3, 2, z}}]]] + 
           2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] - 
           NabTau[Pi*g[3, z]*NabTau[g[2, z]]] - 
           (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4)] - 
        (3*NabTau[Pi*NabTau[NabZ[g[4, z]]]*NabZ[g[2, z]]])/4))/y^6], 
    (-36*BP[4]*Zeta[5])/y^3 - (432*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^4 + 
     46080*\[Beta]sv[{0, 3, z}, {0, 7, z}] - 
     138240*\[Beta]sv[{0, 4, z}, {0, 6, e}] - 
     92160*\[Beta]sv[{0, 4, z}, {0, 6, z}] + 
     276480*\[Beta]sv[{0, 6, e}, {0, 4, z}] + 
     184320*\[Beta]sv[{0, 6, z}, {0, 4, z}] - 
     230400*\[Beta]sv[{0, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*(-4*NabTau[Pi^2*NabTau[-Es[3]]*NabTau[g[2, z]]] - 
        5*NabTau[Pi^2*NabTau[Es[2]]*NabTau[g[3, z]]] + 
        NabTau[Pi^2*NabTau[g[2, z]]*NabTau[g[3, z]]] + 
        2*NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[-Es[3]]]] + 
        3*NabTau[Pi*Es[2]*NabTau[Pi*NabTau[g[3, z]]]] - 
        NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[g[3, z]]]] + 
        NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{0, 3, 0}, {2, 2, 0}, 
                 {3, 0, z}}] - Cplus[{{0, 3, z}, {2, 2, 0}, {3, 0, 0}}]]] - 
           3*NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
           2*NabTau[-(Pi*Es[3]*NabTau[g[2, z]])] + 
           NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
           (3*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])/4)] + 
        (3*NabTau[Pi*NabTau[NabZ[g[4, z]]]*NabZ[g[2, z]]])/4))/y^6], 
    (32*BP[6]*Zeta[3])/y + (48*BP[4]*Zeta[5])/y^3 + 
     (576*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^4 + 
     (9600*Zeta[3]*\[Beta]sv[{0, 6, z}])/y^2 - 
     46080*\[Beta]sv[{0, 3, z}, {0, 7, z}] - 
     230400*\[Beta]sv[{0, 4, e}, {0, 6, z}] + 
     184320*\[Beta]sv[{0, 4, z}, {0, 6, e}] + 
     46080*\[Beta]sv[{0, 4, z}, {0, 6, z}] - 
     368640*\[Beta]sv[{0, 6, e}, {0, 4, z}] + 
     460800*\[Beta]sv[{0, 6, z}, {0, 4, e}] - 
     92160*\[Beta]sv[{0, 6, z}, {0, 4, z}] + 
     230400*\[Beta]sv[{0, 7, z}, {0, 3, z}]}, 
   {Conj[(Pi*(-5*NabTau[Pi^2*NabTau[Es[2]]*NabTau[-Es[3]]] + 
        (4*NabTau[Pi^2*NabTau[-Es[3]]*NabTau[g[2, z]]])/3 - 
        NabTau[Pi^2*NabTau[g[2, z]]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, 
                {2, 0, z}}] - Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
            NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/2 - 
        NabTau[Pi^2*NabTau[Es[2]]*NabTau[g[3, z]]] - 
        2*NabTau[Pi^2*NabTau[g[2, z]]*NabTau[g[3, z]]] + 
        2*NabTau[Pi*Es[2]*NabTau[Pi*NabTau[-Es[3]]]] - 
        NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[-Es[3]]]]/3 + 
        NabTau[Pi*Es[2]*NabTau[Pi*NabTau[g[3, z]]]] + 
        (11*NabTau[Pi*g[2, z]*NabTau[Pi*NabTau[g[3, z]]]])/6 + 
        NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[Pi*NabTau[NabZ[g[4, z]]]]]/8 + 
        NabTau[Pi*(NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}, 
                 {2, 2, z}}]]]/2 - (3*NabTau[-(Pi*Es[3]*NabTau[Es[2]])])/2 - 
           NabTau[Pi*g[3, z]*NabTau[Es[2]]] - 
           NabTau[Pi*(Cplus[{{0, 2, 0}, {1, 1, 0}, {2, 0, z}}] - Cplus[
                {{0, 2, z}, {1, 1, 0}, {2, 0, 0}}])*NabTau[g[2, z]]]/2 - 
           NabTau[Pi*Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]*
              NabTau[g[2, z]]]/2 + NabTau[-(Pi*Es[3]*NabTau[g[2, z]])]/2 + 
           NabTau[-(Pi*Es[2]*g[1, z]*NabTau[g[2, z]])]/2 - 
           NabTau[-(Pi*g[1, z]*g[2, z]*NabTau[g[2, z]])]/2 - 
           (5*NabTau[Pi*g[3, z]*NabTau[g[2, z]]])/2 - 
           NabTau[Pi*g[2, z]*(NabTau[Cplus[{{0, 2, 0}, {1, 1, 0}, 
                   {2, 0, z}}] - Cplus[{{0, 2, z}, {1, 1, 0}, {2, 0, 0}}]] - 
               NabTau[-(Es[2]*g[1, z])] + NabTau[-(g[1, z]*g[2, z])])]/2 + 
           NabTau[Pi*Conj[(Pi*NabTau[g[2, z]])/y^2]*NabTau[Pi*NabTau[
                 -Es[3]]]]/6 + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
              NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]]/2 + 
           NabTau[Pi*Conj[NabZ[g[2, z]]/y]*(NabTau[NabZ[Cplus[{{0, 2, 0}, 
                    {2, 0, z}, {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, 
                    {2, 2, 0}}]]] - 2*NabTau[Es[2]*NabZ[g[2, z]]] - 2*
                NabTau[-(g[1, z]*NabZ[g[3, z]])])]/8 + 
           NabTau[Pi*(NabTau[Cplus[{{0, 1, 0}, {1, 1, z}, {2, 0, 0}, 
                  {2, 3, 0}}] - Cplus[{{0, 2, 0}, {1, 0, 0}, {1, 1, z}, 
                  {3, 2, 0}}]] - NabTau[-((Cplus[{{0, 2, 0}, {2, 0, z}, 
                     {2, 2, 0}}] - Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}])*
                  g[1, z])]/4 + NabTau[-(Cplus[{{1, 1, 0}, {1, 1, 0}, 
                    {2, 2, z}}]*g[1, z])]/2 - NabTau[-(Cplus[{{1, 1, 0}, 
                    {1, 1, z}, {2, 2, 0}}]*g[1, z])]/2 - 
              (3*NabTau[-(Es[4]*g[1, z])])/2 - NabTau[-(Es[2]*g[1, z]*
                  g[2, z])]/2 + NabTau[-(g[1, z]*g[2, z]^2)]/2 + 
              (3*NabTau[-(g[1, z]*g[4, z])])/2 - NabTau[
                Pi*Conj[(Pi*NabTau[-Es[3]])/y^2]*NabTau[g[2, z]]]/6 - 
              NabTau[Conj[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                     Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]/y]*
                 NabZ[g[2, z]]]/16 - NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, 
                      {1, 1, 0}, {2, 2, z}}]]/y]*NabZ[g[2, z]]]/8 + 
              NabTau[Conj[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]/y]*
                 NabZ[g[2, z]]]/8 - (3*NabTau[Conj[NabZ[g[4, z]]/y]*
                  NabZ[g[2, z]]])/8 + NabTau[Conj[NabZ[g[2, z]]/y]*Es[2]*
                 NabZ[g[2, z]]]/8 + NabTau[-(Conj[NabZ[g[2, z]]/y]*g[1, z]*
                  NabZ[g[3, z]])]/4)] + NabTau[Pi*Conj[NabZ[g[2, z]]/y]*
              NabTau[Es[2]]*NabZ[g[2, z]]]/4 - 
           NabTau[Pi*Conj[NabZ[g[2, z]]/y]*NabTau[g[2, z]]*NabZ[g[2, z]]]/4 - 
           NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]*
              NabZ[g[2, z]]]/8 + NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, 
                 {2, 2, 0}}]]*NabZ[g[2, z]]]/4 - 
           NabTau[g[2, z]*NabZ[g[2, z]]^2]/8 - 
           (3*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*NabZ[
                g[3, z]]])/8 - NabTau[-(g[1, z]*NabZ[g[2, z]]*NabZ[g[3, z]])]/
            2 - NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]]/2)] + 
        NabTau[Pi*(-8*NabTau[Pi*NabTau[Cplus[{{1, 1, 0}, {1, 1, 0}, 
                  {1, 1, z}, {2, 2, z}}]]] - 
            8*NabTau[-(Pi*Es[3]*NabTau[Es[2]])] + 
            16*NabTau[Pi*g[3, z]*NabTau[g[2, z]]] + 
            NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
                Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]*NabZ[g[2, z]]] - 
            2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, z}, {2, 2, 0}}]]*NabZ[
                g[2, z]]] - 2*NabTau[Es[2]*NabZ[g[2, z]]^2] + 
            2*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {1, 1, z}}]]*NabZ[
                g[3, z]]] + 2*NabTau[NabZ[g[2, z]]*NabZ[g[4, z]]])]/16 - 
        NabTau[Pi*NabTau[NabZ[g[3, z]]]*NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, 
              {1, 1, z}}]]]/4 - NabTau[
         Pi*NabTau[NabZ[Cplus[{{1, 1, 0}, {1, 1, 0}, {2, 2, z}}]]]*
          NabZ[g[2, z]]] - NabTau[-(Pi*g[1, z]*NabTau[NabZ[g[3, z]]]*
            NabZ[g[2, z]])]/2 - 
        NabTau[Pi*(NabTau[NabZ[Cplus[{{0, 2, 0}, {2, 0, z}, {2, 2, 0}}] - 
               Cplus[{{0, 2, z}, {2, 0, 0}, {2, 2, 0}}]]] - 
            2*NabTau[Es[2]*NabZ[g[2, z]]] - 
            2*NabTau[-(g[1, z]*NabZ[g[3, z]])])*NabZ[g[2, z]]]/8 - 
        NabTau[Pi*NabTau[NabZ[g[4, z]]]*NabZ[g[2, z]]]/8 - 
        (3*NabTau[Pi*NabTau[Es[2]]*NabZ[g[2, z]]^2])/4 + 
        (5*NabTau[Pi*NabTau[g[2, z]]*NabZ[g[2, z]]^2])/8 + 
        NabTau[Pi*NabTau[NabZ[g[3, z]]]*NabZ[g[3, z]]]/2))/y^6], 
    (-16*Zeta[3])/(21*y) + (32*BP[6]*Zeta[3])/(5*y) - (2*Zeta[5])/y^3 - 
     (12*BP[4]*Zeta[5])/y^3 - (15*Zeta[3]*Zeta[5])/(2*y^6) + 
     (27*BP[2]*Zeta[7])/y^5 + (27*Zeta[7]*\[Beta]sv[{0, 2, z}])/(2*y^6) + 
     (720*Zeta[5]*\[Beta]sv[{0, 4, e}])/y^4 - 
     (144*Zeta[5]*\[Beta]sv[{0, 4, z}])/y^4 - 
     (9600*Zeta[3]*\[Beta]sv[{0, 6, e}])/y^2 + 
     (1920*Zeta[3]*\[Beta]sv[{0, 6, z}])/y^2 + 
     55296*\[Beta]sv[{0, 3, z}, {0, 7, z}] + 
     230400*\[Beta]sv[{0, 4, e}, {0, 6, e}] - 
     46080*\[Beta]sv[{0, 4, e}, {0, 6, z}] - 
     46080*\[Beta]sv[{0, 4, z}, {0, 6, e}] - 
     92160*\[Beta]sv[{0, 4, z}, {0, 6, z}] - 
     460800*\[Beta]sv[{0, 6, e}, {0, 4, e}] + 
     92160*\[Beta]sv[{0, 6, e}, {0, 4, z}] + 
     92160*\[Beta]sv[{0, 6, z}, {0, 4, e}] + 
     184320*\[Beta]sv[{0, 6, z}, {0, 4, z}] - 
     276480*\[Beta]sv[{0, 7, z}, {0, 3, z}] - 
     193536*\[Beta]sv[{0, 8, e}, {0, 2, z}] + 
     193536*\[Beta]sv[{0, 8, z}, {0, 2, z}]}}, 
 {9, 1} -> {{-(Pi*NabTau[Pi*NabTau[Pi*NabTau[Pi*NabTau[-Es[5]]]]]), 
    (105*Zeta[9])/8 - (945*\[Beta]sv[{8, 10, e}])/16}, 
   {Pi*NabTau[Pi*NabTau[Pi*NabTau[Pi*NabTau[g[5, z]]]]], 
    (-945*\[Beta]sv[{8, 10, z}])/16}}, 
 {1, 9} -> {{-Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[Pi*NabTau[-Es[5]]]]])/y^8], 
    (105*Zeta[9])/(8*y^8) - 3870720*\[Beta]sv[{0, 10, e}]}, 
   {Conj[(Pi*NabTau[Pi*NabTau[Pi*NabTau[Pi*NabTau[g[5, z]]]]])/y^8], 
    -3870720*\[Beta]sv[{0, 10, z}]}}}

==> anc/eMGFs_ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    466203,      12247]
NotebookOptionsPosition[    455176,      12055]
NotebookOutlinePosition[    455543,      12071]
CellTagsIndexPosition[    455500,      12068]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to \[OpenCurlyDoubleQuote]Elliptic modular graph forms II: \
Iterated integrals\[CloseCurlyDoubleQuote] 
by Martijn Hidding, Oliver Schlotterer and Bram Verbeek\
\>", "Chapter",
 CellChangeTimes->{{3.839066789729855*^9, 3.839066852514525*^9}, 
   3.839245839126738*^9, {3.840248904262718*^9, 3.840248909724206*^9}, {
   3.869719564813794*^9, 
   3.869719585446432*^9}},ExpressionUUID->"de6dfddd-6e9b-4b65-80b3-\
03b4facbb362"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.867921888572644*^9, 3.8679218894639597`*^9}},
 CellLabel->
  "In[1268]:=",ExpressionUUID->"b3183d27-ea0e-4832-abab-5f07bb90d86b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8661026145777903`*^9, 3.86610262124115*^9}, 
   3.870263243752503*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"a90ea58c-a8cf-4fec-afad-bca8aed4346b"],

Cell[CellGroupData[{

Cell["Definitions for Commutators", "Subsection",
 CellChangeTimes->{{3.868452437966338*^9, 
  3.868452449403976*^9}},ExpressionUUID->"0fd559ad-b694-4ded-8592-\
633412cdb074"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "prod", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prod", "[", 
    RowBox[{"c___", ",", 
     RowBox[{"a_", "+", "b_"}], ",", "d___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"prod", "[", 
     RowBox[{"c", ",", "a", ",", "d"}], "]"}], "+", 
    RowBox[{"prod", "[", 
     RowBox[{"c", ",", "b", ",", "d"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prod", "[", 
     RowBox[{"d___", ",", 
      RowBox[{"a_", " ", "b_"}], ",", "c___"}], "]"}], "/;", 
    RowBox[{"NumericQ", "[", "a", "]"}]}], ":=", 
   RowBox[{"a", " ", 
    RowBox[{"prod", "[", 
     RowBox[{"d", ",", "b", ",", "c"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prod", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"prod", "[", "b___", "]"}], ",", "c___"}], "]"}], ":=", 
   RowBox[{"prod", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prod", "[", 
    RowBox[{"a___", ",", "0", ",", "b___"}], "]"}], ":=", "0"}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzUsow3EAB/BNdkDJyaNQJoXDJqJtHvO3xJTnQUJCI82BqCn7R8qr5DKL
bFlIEo08hwMmbMaY4WIbyiu2AyLLHPy+/8O3T32/h29MfUtZgx+LxYoigbI1
p7dv1UNlD/34YLM2lN1P7FH3BkHe5ksIrJKI4qBezqPgR7SFsTJB8Q63aue/
YY64P3iAeJ9YzIUV5YJ4+Ee7+LCJ/h0bJFq/d7RwNfxqAxq7VAaYrXYszBE/
Jc96GGJ9OIHhSuEpDGOX5JmIRcZjRrlyVpm75qGSp9Zp+JixpC4lKszsUZgs
9GkgJTDooL0gYJnpG22M1Y6sMxgharXDlLt9B7N3S5xwp8Mi6iQusgXpMNVX
Z6SJVv6KGVpsmS54c+G9hSr3QeERTPoqg5NtE7vnxK3DwD1odnPSWBvkV6pg
nNlT58NFnZ6xZipWFUk0PbWPQB53+JK2e6i46ddrKNX7v0KZ2P0GN3Uf493o
tzka+A+fgQNh
  "],
 CellLabel->"In[2]:=",ExpressionUUID->"5e46dd31-4ab8-47c9-8126-18b5e1183b87"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "pAttach", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pAttach", "[", 
    RowBox[{"a_", ",", "b__Plus"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"pAttach", "[", 
      RowBox[{"a", ",", "#"}], "]"}], "&"}], "/@", "b"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pAttach", "[", 
    RowBox[{"b__Plus", ",", "a_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"pAttach", "[", 
      RowBox[{"#", ",", "a"}], "]"}], "&"}], "/@", "b"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pAttach", "[", 
     RowBox[{
      RowBox[{"a_", " ", "b_"}], ",", "c__"}], "]"}], "/;", 
    RowBox[{"NumericQ", "[", "a", "]"}]}], ":=", 
   RowBox[{"a", " ", 
    RowBox[{"pAttach", "[", 
     RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pAttach", "[", " ", 
     RowBox[{"b__", ",", 
      RowBox[{"a_", " ", "c_"}]}], "]"}], "/;", 
    RowBox[{"NumericQ", "[", "a", "]"}]}], ":=", 
   RowBox[{"a", " ", 
    RowBox[{"pAttach", "[", 
     RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pAttach", "[", 
    RowBox[{"a___", ",", "0", ",", "b___"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pAttach", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"prod", "[", "b___", "]"}]}], "]"}], ":=", 
   RowBox[{"prod", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pAttach", "[", 
    RowBox[{
     RowBox[{"prod", "[", "b___", "]"}], ",", "a_"}], "]"}], ":=", 
   RowBox[{"prod", "[", 
    RowBox[{"b", ",", "a"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0Fkow3EAB/CNF8vR8uCMoggPjmna/s6/JaWcSXIUcq8cKcr+yK28aVFI
eRm5jzGUaXKOiSUP5owo/pgrMsXv+3/49qnv9+3rVVCZVmTF4/G8SGCh+uy7
fZ6lY7q/LFA+4MTvIDYr22xh4NK9EGbLKB84WR5Iw1dPPWeWf60ZLueNfcLY
6A6HTuJVQLI3zMyQ+MFf5jwIljI/fV1Ew6d2AM67HC9CXWOPBsYoTeOjxDfZ
3SQUGm72oItCug+d+Snx28Qk3S5nuUKliFOztGh4gYG3EdPKVGLtDr8XiqSW
fkhLNEPQmCCY5friQ84cU9QBdKWqjDD0ct3E7U2yM6it01P1xCm+JByKLfk6
hmgImtuB+sPIc3h69H0Bex43Erdg8EcafF0xmd0WWXpQVf0Gn7Psee7Esc0X
a5h/mWsDkxNbBNDcNeIBqVkNp12u0hse2777wonr5hA4ykyLocAvloJy+8wo
aP1Qkg2F4ooa+FemEjluk/9W1Zwh6oYTxsjSF2utnDNhWhY6HqU/wX+tkB3e

  "],
 CellLabel->"In[7]:=",ExpressionUUID->"41d1869d-8eaf-440a-a203-25050e6b789a"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "CM", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CM", "[", 
    RowBox[{"a_", ",", "b___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CM", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{
     RowBox[{"pAttach", "[", 
      RowBox[{"a", ",", 
       RowBox[{"CM", "[", "b", "]"}]}], "]"}], "-", 
     RowBox[{"pAttach", "[", 
      RowBox[{
       RowBox[{"CM", "[", "b", "]"}], ",", "a"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CM", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"prod", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "-", 
    RowBox[{"prod", "[", 
     RowBox[{"b", ",", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CM", "[", "a_", "]"}], ":=", 
   RowBox[{"prod", "[", "a", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyU0ow3EAxvFt5YCSUowVUWocttrQNm/7b6HIyxwkHBDSHDiNtn+k2FZu
a1FIXKRpE5sNaTWJGRNrB+0F5a0YoZZlDn7P//D0qedb2D/aPshhsVg8Mjjg
iCRm7TFKPveThCNL2Ww9cdo8kw4Fey+ZsFspK4ZWtYCCX/k+xq4SzSfc77XE
oaJWn2Eg3pe2FsHODgkf/tFRIRymfxeMRH/cvQTt3KATeiZNLig3hzc3iN/K
ZyvM9D+cQ65OegFz2G0Np8QWzxmjWreuq3PEKNHaLg0fq7bMKqLGy56HImly
EVIS1woMNKZuM//QFWNPuOYS5srGAlB8dxRm+pQyAt3jPpmWaGNLKmF5ss9D
E/3CHS/0XVVHYeg6cQtNb8fNJ0TjoUEFb9Zsj3nOGFXyGnqCxxVZFI84kcZR
wOXussYCIieF3wQv7NogHYhR9IGFcUPseIem1foP+A/2du/N
  "],
 CellLabel->"In[15]:=",ExpressionUUID->"ad5e5142-24c4-4f1a-810d-ee0b022d5571"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evaluateCommutators", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "//.", 
   RowBox[{"com", "\[Rule]", "CM"}]}]}]], "Input",
 CellChangeTimes->{{3.8684527631668243`*^9, 3.868452773748186*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"cca91649-15fd-4408-bae4-c64dc3f417b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "com", "]"}], "=", "\"\<\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.869202370957872*^9, 3.869202376929533*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"714332af-54ba-4410-b7d0-5dff03d3a8bd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Importing and counting {\[Epsilon],b}-relations", "Section",
 CellChangeTimes->{{3.867921594459875*^9, 3.8679216068011417`*^9}, {
  3.868442760537444*^9, 3.8684427621861143`*^9}, {3.868443489004848*^9, 
  3.8684434903165083`*^9}},ExpressionUUID->"06c3d82d-2db2-4bed-974c-\
2932d1058d7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"indecomposableRelations", "=", 
   RowBox[{"Get", "[", "\"\<IndecomposableRelations.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allRelations", "=", 
   RowBox[{"Get", "[", "\"\<AllRelations.txt\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8661026231849318`*^9, 3.86610263839575*^9}, 
   3.867921536763219*^9, {3.868354151199335*^9, 3.868354155287238*^9}, {
   3.868442745223887*^9, 3.868442755226432*^9}, {3.868443501818355*^9, 
   3.868443503681682*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bcdd23f4-0929-4f25-8d9d-84826f2fb5f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"computeCOMJ", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Epsilon]", "i_"], "\[RuleDelayed]", "1"}], ",", 
      RowBox[{
       SubscriptBox["b", "i_"], "\[RuleDelayed]", "1"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "i_"], "[", "k_", "]"}], "\[RuleDelayed]", 
       RowBox[{"1", "+", "k"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "i_"], "[", "k_", "]"}], "\[RuleDelayed]", 
       RowBox[{"1", "+", "k"}]}]}], "}"}]}], "//.", 
   RowBox[{"com", "\[Rule]", "Plus"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"computeCOMK", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Epsilon]", "i_"], "\[RuleDelayed]", "i"}], ",", 
      RowBox[{
       SubscriptBox["b", "i_"], "\[RuleDelayed]", "i"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "i_"], "[", "k_", "]"}], "\[RuleDelayed]", 
       "i"}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "i_"], "[", "k_", "]"}], "\[RuleDelayed]", "i"}]}], 
     "}"}]}], "//.", 
   RowBox[{"com", "\[Rule]", "Plus"}]}]}]}], "Input",
 CellChangeTimes->{{3.838366161766865*^9, 3.8383661878292437`*^9}, {
  3.868442884873013*^9, 3.868442888578248*^9}, {3.868443100365163*^9, 
  3.868443111517761*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"822e3da6-f6af-4bd2-bd9a-fd9601d6f696"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"indecomposableRelationSelect", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "#", ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a_", "\[Equal]", "b_"}], "\[RuleDelayed]", 
            RowBox[{"a", "-", "b"}]}], "}"}]}], ",", 
         RowBox[{
          RowBox[{"kk", "[", "i", "]"}], 
          RowBox[{"jj", "[", "j", "]"}]}]}], "]"}], "\[Equal]", "0"}], "&"}], 
     "/@", 
     RowBox[{"(", 
      RowBox[{"indecomposableRelations", "/.", 
       RowBox[{"{", 
        RowBox[{"a_com", ":>", 
         RowBox[{
          RowBox[{"jj", "[", 
           RowBox[{"computeCOMJ", "[", "a", "]"}], "]"}], "*", 
          RowBox[{"kk", "[", 
           RowBox[{"computeCOMK", "[", "a", "]"}], "]"}], 
          RowBox[{"(", "a", ")"}]}]}], "}"}]}], ")"}]}], ",", "True"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allRelationSelect", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a_", "\[Equal]", "b_"}], "\[RuleDelayed]", 
             RowBox[{"a", "-", "b"}]}], "}"}]}], ")"}], ",", 
         RowBox[{
          RowBox[{"kk", "[", "i", "]"}], 
          RowBox[{"jj", "[", "j", "]"}]}]}], "]"}], "\[Equal]", "0"}], "&"}], 
     "/@", 
     RowBox[{"(", 
      RowBox[{"allRelations", "/.", 
       RowBox[{"{", 
        RowBox[{"a_com", ":>", 
         RowBox[{
          RowBox[{"jj", "[", 
           RowBox[{"computeCOMJ", "[", "a", "]"}], "]"}], "*", 
          RowBox[{"kk", "[", 
           RowBox[{"computeCOMK", "[", "a", "]"}], "]"}], 
          RowBox[{"(", "a", ")"}]}]}], "}"}]}], ")"}]}], ",", "True"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.868356158096319*^9, 3.8683561747326107`*^9}, {
  3.8683562943571653`*^9, 3.868356296930745*^9}, {3.8684342853386593`*^9, 
  3.8684343128513203`*^9}, {3.868442530483498*^9, 3.868442530886444*^9}, {
  3.868442938029381*^9, 3.8684429525876827`*^9}, {3.868443116627227*^9, 
  3.8684431167898893`*^9}, {3.868443221049814*^9, 3.868443232517227*^9}, {
  3.86844349865582*^9, 3.868443624005973*^9}, {3.86920143354033*^9, 
  3.8692014359697657`*^9}, {3.869202017283752*^9, 3.869202024561645*^9}, {
  3.869202092330221*^9, 3.869202333010553*^9}, {3.869202462502537*^9, 
  3.86920248552446*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"088a8700-1bfb-4969-bf2a-adea1ebc060d"],

Cell[CellGroupData[{

Cell["Example Relations", "Subsection",
 CellChangeTimes->{{3.869201376814616*^9, 3.869201381053129*^9}, {
  3.869202026715423*^9, 
  3.86920202965574*^9}},ExpressionUUID->"ac8ff736-2437-4e3b-8a1e-\
a4750dc533f4"],

Cell["\<\
Display lattice weight 9 indecomposable relations contributing at various \
transcendental weights\
\>", "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.868522145697221*^9}, {
  3.869207622043435*^9, 3.869207655947102*^9}, {3.869207746435317*^9, 
  3.869207751938231*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"8ec25afb-d866-40ee-ab49-17a0cf613d87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"indecomposableRelationSelect", "[", 
   RowBox[{"9", ",", "2"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.869207659038447*^9, 3.8692076594470463`*^9}, 
   3.869207806969853*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"d5a274c3-c323-4df3-b41c-208e1d72bc4e"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          SubscriptBox["b", "7"]}], "]"}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          SubscriptBox["b", "6"]}], "]"}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          SubscriptBox["\[Epsilon]", "6"]}], "]"}]}], "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           SubscriptBox["b", "7"]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           SubscriptBox["\[Epsilon]", "6"]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           SubscriptBox["b", "5"]}], "]"}]}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "5"], ",", 
          SubscriptBox["\[Epsilon]", "4"]}], "]"}]}], "\[Equal]", "0"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8692076597156887`*^9, 3.869207807380775*^9, 
  3.869713323345251*^9, 3.8697196120771513`*^9, 3.8702597681590843`*^9, 
  3.870260953045933*^9},
 CellLabel->
  "Out[27]//TableForm=",ExpressionUUID->"1a22a814-ac82-4963-aee1-\
19eae5aca1d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"indecomposableRelationSelect", "[", 
   RowBox[{"9", ",", "3"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.86920766414178*^9, 3.869207664269731*^9}, 
   3.8692078062690277`*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"f688f988-6ce6-4923-a4a3-6b72e54f26bf"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"14", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             SubscriptBox["b", "5"]}], "]"}]}], "]"}]}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          RowBox[{
           SubscriptBox["b", "6"], "[", "1", "]"}]}], "]"}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "6"], "[", "1", "]"}]}], "]"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "6"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}], "+", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "6"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], ")"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "160"}], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             SubscriptBox["b", "5"]}], "]"}]}], "]"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             SubscriptBox["b", "4"]}], "]"}]}], "]"}]}], "-", 
        RowBox[{"125", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             SubscriptBox["b", "4"]}], "]"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{
            SubscriptBox["b", "6"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "6"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "5"], ",", 
           RowBox[{
            SubscriptBox["b", "4"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "5"], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "6"], ",", 
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "6"], ",", 
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}]}], "\[Equal]", 
       "0"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.869207664502343*^9, 3.86920780803413*^9, 
  3.869713324345518*^9, 3.869719613609076*^9, 3.870259768242599*^9},
 CellLabel->
  "Out[69]//TableForm=",ExpressionUUID->"64de5de4-061f-4f36-9d03-\
26a14ad1f9a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"indecomposableRelationSelect", "[", 
   RowBox[{"9", ",", "4"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.869207666929392*^9, 3.8692076673864307`*^9}, 
   3.869207805341818*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"5b748022-25bb-4423-81f0-7e34b78a3f70"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"10", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{"35", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["b", "4"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{"60", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "4"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"5", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "4"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{"60", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{"10", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"3", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "5"], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["\[Epsilon]", "4"], ",", 
          RowBox[{
           SubscriptBox["b", "5"], "[", "2", "]"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8692076676193113`*^9, 3.869207808546895*^9, 
  3.869713325122422*^9, 3.869719614968277*^9, 3.8702597683069153`*^9},
 CellLabel->
  "Out[70]//TableForm=",ExpressionUUID->"1507e1de-019e-49aa-a90a-\
fc57f7c1045b"]
}, Open  ]],

Cell["\<\
Display all lattice weight 9 relations contributing at transcendental weight 5\
\>", "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.868522145697221*^9}, {
  3.869207622043435*^9, 3.869207655947102*^9}, {3.8692076882284727`*^9, 
  3.869207717332831*^9}, {3.8692077561485786`*^9, 3.8692077867208757`*^9}, {
  3.8697144088898573`*^9, 3.869714408944365*^9}, {3.870262627363202*^9, 
  3.870262627434463*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"1e5a2f6e-74d5-42dc-8e8b-cf46aff3bce8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allRelationSelect", "[", 
   RowBox[{"9", ",", "4"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.869207699382841*^9, 3.869207699613009*^9}, {
  3.869207792043067*^9, 3.8692078008239*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"b3b0fe0f-31fc-41de-b778-df85715bae10"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "2"], ",", 
            RowBox[{
             SubscriptBox["b", "4"], "[", "1", "]"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "2"], ",", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
         "]"}]}], "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "4"], ",", 
            RowBox[{
             SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], ",", 
            RowBox[{
             SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "4"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "2"], ",", 
            RowBox[{
             SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["\[Epsilon]", "4"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "2"], ",", 
            RowBox[{
             SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "3"], ",", 
            RowBox[{
             SubscriptBox["b", "4"], "[", "1", "]"}]}], "]"}]}], "]"}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "3"], ",", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          RowBox[{"\<\"\"\>", "[", 
           RowBox[{
            SubscriptBox["b", "2"], ",", 
            RowBox[{
             SubscriptBox["b", "5"], "[", "1", "]"}]}], "]"}]}], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{"3", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "55"}], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["35", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "4"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         FractionBox["5", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "-", 
        RowBox[{"20", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "5"], ",", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], "[", "2", "]"}]}], "]"}], "+", 
        RowBox[{
         FractionBox["10", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["95", "2"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["47", "6"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["41", "2"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "4"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{"12", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "4"], ",", 
          RowBox[{
           SubscriptBox["b", "5"], "[", "2", "]"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "5"], ",", 
           RowBox[{
            SubscriptBox["b", "4"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
          RowBox[{
           SubscriptBox["b", "6"], "[", "1", "]"}]}], "]"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "6"], "[", "1", "]"}]}], "]"}]}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["b", "4"], "[", "1", "]"}], ",", 
          RowBox[{
           SubscriptBox["b", "5"], "[", "1", "]"}]}], "]"}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"60", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "4"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         FractionBox["25", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "6"], "[", "2", "]"}]}], "]"}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "5"], ",", 
           RowBox[{
            SubscriptBox["b", "4"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["83", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["b", "6"], "[", "1", "]"}]}], "]"}]}], "-", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "6"], "[", "1", "]"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "4"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"10", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "3"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "4"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         FractionBox["25", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "3"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}], 
          "]"}]}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "3"], ",", 
          RowBox[{
           SubscriptBox["b", "6"], "[", "2", "]"}]}], "]"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "5"], ",", 
           RowBox[{
            SubscriptBox["b", "4"], "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["43", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "2", "]"}]}], "]"}]}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
          RowBox[{
           SubscriptBox["b", "6"], "[", "1", "]"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "6"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "4"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "5"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "4"], "[", "1", "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "70"}], " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "2"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{"\<\"\"\>", "[", 
              RowBox[{
               SubscriptBox["b", "2"], ",", 
               SubscriptBox["b", "3"]}], "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{"\<\"\"\>", "[", 
         RowBox[{
          SubscriptBox["b", "2"], ",", 
          RowBox[{
           SubscriptBox["b", "7"], "[", "2", "]"}]}], "]"}], "+", 
        RowBox[{"42", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["b", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"42", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "4"], ",", 
           RowBox[{"\<\"\"\>", "[", 
            RowBox[{
             SubscriptBox["b", "2"], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "[", "1", "]"}]}], "]"}]}], "]"}]}], 
        "+", 
        RowBox[{"5", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["b", "6"], "[", "1", "]"}]}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"\<\"\"\>", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["b", "3"], "[", "1", "]"}], ",", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "6"], "[", "1", "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.869207700172534*^9, {3.869207794554492*^9, 3.8692078013813753`*^9}, 
   3.869713326785177*^9, 3.869719617256008*^9, 3.870259768563808*^9},
 CellLabel->
  "Out[71]//TableForm=",ExpressionUUID->"e6174803-89e2-4f5b-b4e5-\
52428ceb4e42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproducing Tables 3 & 4", "Subsection",
 CellChangeTimes->{{3.868444182736998*^9, 3.868444195348016*^9}, {
  3.868444228964491*^9, 
  3.868444234330665*^9}},ExpressionUUID->"deb7d3b6-5f71-4d59-a1dd-\
e671e0bcf10f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"topweight", "=", "11"}], ";"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"c078b728-9399-4848-8dc6-7079e875c367"],

Cell["\<\
The below table reproduces the counting of indecomposable \
{\[Epsilon],b}-relations:\
\>", "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.868522145697221*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"f0b6561a-ecf3-4344-b501-8641b8c559c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"indecomposableRelationSelect", "[", "##", "]"}], "]"}], "&"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"topweight", "-", "5"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"topweight", "-", "5"}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "topweight"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"topweight", "-", "4"}]}], "}"}]}], "}"}]}], "]"}], "//", 
   "Transpose"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.868443240955093*^9, 3.868443278690968*^9}, {
   3.868443392182674*^9, 3.868443397008293*^9}, 3.869201447521914*^9, 
   3.8692020335169783`*^9, {3.869202317591482*^9, 3.8692023207589827`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"66b7f507-47f2-4d1d-a3ed-1ab1179636d2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "2", "2", "3", "3"},
     {"0", "1", "1", "2", "2", "3"},
     {"0", "0", "1", "1", "2", "2"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.868443242505082*^9, 3.868443279518214*^9}, 
   3.86844339770094*^9, 3.8684435135612783`*^9, 3.868443564377862*^9, 
   3.868443596647644*^9, 3.868443643329269*^9, 3.869202043777831*^9, 
   3.8692023217011642`*^9, 3.869713332517343*^9, 3.8697196237698393`*^9, 
   3.870259769095675*^9, 3.870261032788178*^9},
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"11014abd-5a6f-4a2b-91a7-\
5d5a8bba9ac5"]
}, Open  ]],

Cell["\<\
The below table reproduces the counting of all {\[Epsilon],b}-relations:\
\>", "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.8685221519085703`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"d4ef79c3-0c5a-47a6-8034-2a800c52e772"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"allRelationSelect", "[", "##", "]"}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"topweight", "-", "5"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"topweight", "-", "3"}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "topweight"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"topweight", "-", "2"}]}], "}"}]}], "}"}]}], "]"}], "//", 
   "Transpose"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.8683561835125723`*^9, 3.868356217058464*^9, 3.8684429597854633`*^9, {
   3.868443518426447*^9, 3.868443518605296*^9}, 3.869201449485363*^9, {
   3.869202035648444*^9, 3.869202039868174*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8b4ee56e-e87f-490e-9505-8b4c1b8ad78c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "2", "2", "3", "3"},
     {"1", "2", "4", "6", "10", "13"},
     {"1", "2", "5", "9", "18", "28"},
     {"0", "1", "4", "9", "22", "40"},
     {"0", "0", "2", "6", "18", "40"},
     {"0", "0", "0", "2", "10", "28"},
     {"0", "0", "0", "0", "3", "13"},
     {"0", "0", "0", "0", "0", "3"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.86835618405366*^9, 3.868356197938451*^9}, 
   3.868356228865725*^9, 3.868356308240922*^9, 3.86843319565449*^9, 
   3.8684341108744907`*^9, 3.868434243054936*^9, {3.868434295683312*^9, 
   3.868434323812258*^9}, 3.868442539829924*^9, 3.868442962016828*^9, 
   3.868443047348678*^9, 3.8684431271269712`*^9, {3.868443523445426*^9, 
   3.868443531407469*^9}, {3.868443574812406*^9, 3.868443604602693*^9}, 
   3.86844365132349*^9, 3.8692020529786158`*^9, 3.8697133407222347`*^9, 
   3.869719632570105*^9, 3.870259775988091*^9, 3.870261068407049*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"f2a9289d-fa9e-47e3-b162-\
8dfdc0ce880e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3-pt representation matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], ",", 
      SubscriptBox["\[Eta]", "3"]}], "}"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0a3d2ede-6a3b-430c-9378-0b41f7584663"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[Epsilon]", "k"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5ced7d73-6590-46e7-bf81-5d675488232d"],
 "), ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], ",", 
      SubscriptBox["\[Eta]", "3"]}], "}"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c53da6bf-0589-4399-8997-d73444903797"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["b", "k"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f5a742bc-e06b-462a-af37-89c24695752b"],
 ")"
}], "Section",
 CellChangeTimes->{{3.868444255401621*^9, 3.868444275343059*^9}, {
  3.869720404018371*^9, 3.869720437019574*^9}, {3.870172504725292*^9, 
  3.870172522863864*^9}, {3.870172612371675*^9, 
  3.870172730852043*^9}},ExpressionUUID->"62aec230-8ad9-42d0-98f9-\
8c6d3fe79dd4"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<3ptRepresentation.txt\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8684518041286182`*^9, 3.868451816631373*^9}, {
  3.868584950411429*^9, 3.8685850113153133`*^9}, {3.870172756167273*^9, 
  3.870172756694784*^9}, {3.870260171767984*^9, 3.870260172300331*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a286aa86-01f4-4036-99d8-89c8b6845cea"],

Cell[CellGroupData[{

Cell["Representation matrices acting on a generic initial value", "Subsection",
 CellChangeTimes->{{3.869713749851372*^9, 
  3.869713781471497*^9}},ExpressionUUID->"8b41a84e-fb1d-49ce-9382-\
7d306dd52044"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symIV", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "j", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.869714044232614*^9, 3.869714045833035*^9}, {
  3.870259902819385*^9, 3.870259939048848*^9}, {3.870260029087964*^9, 
  3.870260053428986*^9}, {3.870261205047134*^9, 3.870261207213299*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b6aa09c7-9c84-4569-a7c6-ac73a918a38a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "4", ",", "1"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "5", ",", "1"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "6", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "4", ",", "2"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "5", ",", "2"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "6", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "4", ",", "3"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "5", ",", "3"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "6", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "4", ",", "4"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "5", ",", "4"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "6", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "5", ",", "5"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "6", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "6", ",", "6"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.870260053858665*^9, 3.870261070209058*^9, 
  3.870261208127252*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"7a371694-b2b2-4141-ae2d-6a958bcb928c"]
}, Open  ]],

Cell[TextData[{
 "The representation matrix for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2310f329-bed0-4dac-a32f-cf57bf7d7d3f"],
 " acting on the generic initial value given above"
}], "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.8685221954024353`*^9}, {
  3.869714081388978*^9, 3.869714102140244*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"24afa25a-955b-4541-b486-6114356e108c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MP\[Epsilon]", "[", 
        RowBox[{"0", ",", "0", ",", "symIV"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{"eta2", " ", "\[Rule]", " ", 
       RowBox[{"eta23", "-", " ", "eta3"}]}], "}"}]}], " ", "//", "Expand"}], 
   ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"eta23", "-", " ", "eta3"}], "\[Rule]", " ", "eta2"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.869713365282949*^9, 3.869713366675221*^9}, {
   3.869713408582458*^9, 3.869713454566949*^9}, {3.8697134943397903`*^9, 
   3.869713512348303*^9}, {3.8697135480275583`*^9, 3.869713576239667*^9}, 
   3.86971362604644*^9, 3.8697140513648767`*^9, {3.869719709573813*^9, 
   3.869719771646634*^9}, {3.869719822100634*^9, 3.869719899041697*^9}, {
   3.8702604422815*^9, 3.8702604569520483`*^9}, {3.870261246684043*^9, 
   3.870261248506113*^9}, {3.870261310887176*^9, 3.870261351119961*^9}, {
   3.870261432489101*^9, 3.870261463689197*^9}, 3.8702616783787203`*^9, {
   3.870261742830127*^9, 3.870261766590034*^9}, {3.870261893014954*^9, 
   3.870261909495063*^9}, {3.8702619926040087`*^9, 3.8702620542581663`*^9}, {
   3.8702620940683804`*^9, 3.8702621148916597`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"8bf07485-55ad-4349-b98f-ed65beca41e0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "-", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "-", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta3", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s03", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s13", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta2", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s02", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s12", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.869713361636558*^9, 3.869713424706583*^9}, 
   3.869713455056345*^9, 3.869713512876141*^9, {3.8697135483739843`*^9, 
   3.869713576720414*^9}, 3.8697136264172564`*^9, 3.8697140571991053`*^9, 
   3.8697196414439917`*^9, 3.8697197207970743`*^9, {3.869719768631846*^9, 
   3.869719772067663*^9}, {3.869719822683428*^9, 3.8697198997355413`*^9}, 
   3.870259748894579*^9, 3.87026006720726*^9, 3.870260397557144*^9, {
   3.87026043456839*^9, 3.8702604573780107`*^9}, 3.870261088637884*^9, {
   3.870261243517465*^9, 3.870261248967868*^9}, {3.870261311282859*^9, 
   3.8702613557306232`*^9}, 3.870261434577383*^9, 3.87026146497795*^9, 
   3.8702616790100737`*^9, {3.870261745020329*^9, 3.870261767068392*^9}, 
   3.8702619101228113`*^9, {3.8702620217648973`*^9, 3.8702620547319736`*^9}, {
   3.87026209929641*^9, 3.870262115515646*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"1a7daf51-349e-4bc0-944b-0056a9b8956f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MP\[Epsilon]", "[", 
        RowBox[{"0", ",", "0", ",", "symIV"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{"eta3", " ", "\[Rule]", " ", 
       RowBox[{"eta23", "-", " ", "eta2"}]}], "}"}]}], " ", "//", "Expand"}], 
   ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"eta23", "-", " ", "eta2"}], "\[Rule]", " ", "eta3"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8702617759983387`*^9, 3.870261782509877*^9}, {
  3.870262152689836*^9, 3.87026216200745*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"b1d38831-2264-4e79-a291-8afe21eb6124"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "-", 
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "-", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta3", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s03", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s13", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta2", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s02", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s12", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.870261776792041*^9, 3.87026178298663*^9}, 
   3.87026216241496*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"20a73534-4ef3-4e2d-b790-b66056983efd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MP\[Epsilon]", "[", 
     RowBox[{"0", ",", "0", ",", "symIV"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], "  ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.870262200712863*^9, 3.870262206617181*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"00dbf11f-8664-462d-9f73-bff5983baf98"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta3", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s03", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s13", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta2", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "+", 
  RowBox[{"s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s02", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s12", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8702622033967037`*^9, 3.870262207033396*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"75eb96c2-181e-4234-bd31-47c266b9693a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MP\[Epsilon]", "[", 
     RowBox[{"0", ",", "0", ",", "symIV"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}], "[", 
   RowBox[{"[", "4", "]"}], "]"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.870262211089449*^9, 3.870262214192906*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"d86b1955-eedb-47bf-9f1e-de1b468b4349"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta3", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s03", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s13", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta2", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "+", 
  RowBox[{"s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s02", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s12", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.870262214596537*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"8a28fb55-9c25-4550-b7c0-b997ba86e1bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MP\[Epsilon]", "[", 
        RowBox[{"0", ",", "0", ",", "symIV"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{"eta3", " ", "\[Rule]", " ", 
       RowBox[{"eta23", "-", " ", "eta2"}]}], "}"}]}], " ", "//", "Expand"}], 
   ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"eta23", "-", " ", "eta2"}], "\[Rule]", " ", "eta3"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.870262174488435*^9, 3.870262184784069*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"2f749e53-c4dc-4bd4-a52a-737a5418c1ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"s12", " ", 
     RowBox[{"IV", "[", 
      RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
    SuperscriptBox["eta23", "2"]]}], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta2", "2"]], "-", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta3", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s03", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s13", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta2", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
  RowBox[{"s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s02", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s12", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.87026217543117*^9, 3.8702621853434057`*^9}},
 CellLabel->"Out[78]=",ExpressionUUID->"8864418b-3053-4437-bd9b-315739674d1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MP\[Epsilon]", "[", 
        RowBox[{"0", ",", "0", ",", "symIV"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "6", "]"}], "]"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{"eta2", " ", "\[Rule]", " ", 
       RowBox[{"eta23", "-", " ", "eta3"}]}], "}"}]}], " ", "//", "Expand"}], 
   ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"eta23", "-", " ", "eta3"}], "\[Rule]", " ", "eta2"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.870262190672675*^9, 3.870262190744158*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"6990cad5-7ae3-4c31-ae30-a3d8baf8a780"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"s12", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "-", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s13", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "-", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s02", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta23", "2"]], "+", 
  FractionBox[
   RowBox[{"s03", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "+", 
  FractionBox[
   RowBox[{"s23", " ", 
    RowBox[{"IV", "[", 
     RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], 
   SuperscriptBox["eta3", "2"]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta3", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s03", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s13", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "bareta2", " ", "\[Pi]", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
  RowBox[{"s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s02", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s12", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "s23", " ", 
   RowBox[{
    SuperscriptBox["IV", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.870262192562438*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"553f4fe0-1e3c-4976-89b1-bad99779beee"]
}, Open  ]],

Cell[TextData[{
 "The representation matrix for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "2"], ",", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "4"], " ", "and", " ", 
     SubscriptBox["b", "4"]}]}], TraditionalForm]],ExpressionUUID->
  "731b4b17-2c59-41be-8dfd-2e46befe6a3f"],
 " acting on the generic initial value given above"
}], "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.8685221954024353`*^9}, {
  3.869714081388978*^9, 3.8697141119254713`*^9}, {3.869719298341463*^9, 
  3.869719306370096*^9}, {3.869719458496735*^9, 3.869719458592505*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"1eb1bbe7-59e7-45cb-815a-87958af62c4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MPb", "[", 
    RowBox[{"2", ",", "0", ",", "symIV"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.869719319068008*^9, 3.869719320265856*^9}, {
  3.870261548451725*^9, 3.870261553713868*^9}, {3.870261616550301*^9, 
  3.870261644991535*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"9189cb29-c692-4ad0-81bf-1964c81ff873"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "s02"}], " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{"s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "s02"}], " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "+", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{"s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{"s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{"s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "+", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{"s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{"s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "s12"}], " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "-", 
        RowBox[{"s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
        RowBox[{"s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8697193221733932`*^9, 3.869719904388357*^9, 3.870259750799987*^9, 
   3.870260084548006*^9, 3.8702604003676157`*^9, 3.8702611098120317`*^9, 
   3.87026121476291*^9, 3.870261515068338*^9, 3.870261554186488*^9, {
   3.870261621044475*^9, 3.870261645616157*^9}},
 CellLabel->
  "Out[55]//MatrixForm=",ExpressionUUID->"8701f3bf-b88e-4d44-b786-\
e82640086003"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MP\[Epsilon]", "[", 
    RowBox[{"4", ",", "0", ",", "symIV"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.869713689998451*^9, 3.8697137046693077`*^9}, 
   3.869714054428133*^9, 3.8702616563143253`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"acd14f82-a106-4ee8-94a5-42e1e232dfe7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "eta2", " ", "eta3", " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["eta3", "2"], " ", "s03"}], "+", 
          RowBox[{
           SuperscriptBox["eta2", "2"], " ", "s12"}]}], ")"}], " ", 
        RowBox[{"IV", "[", 
         RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["eta2", "2"], " ", "s02"}], "+", 
          RowBox[{
           SuperscriptBox["eta3", "2"], " ", "s13"}]}], ")"}], " ", 
        RowBox[{"IV", "[", 
         RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["eta2", "2"]}], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.869713701126997*^9, 3.869713705029489*^9}, 
   3.869714055393744*^9, 3.8702597528545094`*^9, 3.870261220734241*^9, 
   3.87026165703433*^9},
 CellLabel->
  "Out[56]//MatrixForm=",ExpressionUUID->"12453abb-a64b-4b04-be52-\
5d2e9c0ebafa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MPb", "[", 
    RowBox[{"4", ",", "0", ",", "symIV"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.869719471440193*^9, 3.869719471520938*^9}, 
   3.8702616656013937`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"4ea3ad23-9e28-4e11-b95c-6679e093a359"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s02", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s03", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s23", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "6"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["eta2", "2"]}], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "3"}], "]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s12", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta2", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", "eta2", " ", "eta3", " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["eta3", "2"], " ", "s13", " ", 
         RowBox[{"IV", "[", 
          RowBox[{"eta2", ",", "eta3", ",", "1", ",", "4"}], "]"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8697194748943357`*^9, 3.869719964561882*^9, 
  3.870259754642665*^9, 3.8702612290866127`*^9, 3.870261666344954*^9},
 CellLabel->
  "Out[57]//MatrixForm=",ExpressionUUID->"351c8567-5f46-4e06-b129-\
b5503fc1a377"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Plugging representation matrices into the relations given above\
\>", "Subsection",
 CellChangeTimes->{{3.868451844076106*^9, 3.868451850850161*^9}, {
  3.868452361618802*^9, 3.868452362054098*^9}, {3.868453002331259*^9, 
  3.8684530123725233`*^9}},ExpressionUUID->"ad155fe1-2f6c-4a01-8727-\
873cd9be0ce7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prodEv", "[", "ex1_", "]"}], "[", "acton_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Replace", "[", 
     RowBox[{"ex1", ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Epsilon]", "a_"], ":>", 
         RowBox[{"MP\[Epsilon]", "[", 
          RowBox[{"a", ",", "0", ",", "acton"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["\[Epsilon]", "j_"], "[", "k_", "]"}], "/;", 
          RowBox[{"k", ">", "0"}]}], ":>", 
         RowBox[{"MP\[Epsilon]", "[", 
          RowBox[{"j", ",", "k", ",", "acton"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         SubscriptBox["b", "a_"], ":>", 
         RowBox[{"MPb", "[", 
          RowBox[{"a", ",", "0", ",", "acton"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["b", "j_"], "[", "k_", "]"}], "/;", 
          RowBox[{"k", ">", "0"}]}], ":>", 
         RowBox[{"MPb", "[", 
          RowBox[{"j", ",", "k", ",", "acton"}], "]"}]}]}], "}"}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Together"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"prodEv", "[", 
     RowBox[{"ex1_", ",", "ex__"}], "]"}], "[", "acton_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"prodEv", "[", 
      RowBox[{"ex1", ",", "ex"}], "]"}], "[", "acton", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"SubEval", "=", 
        RowBox[{
         RowBox[{"prodEv", "[", "ex", "]"}], "[", "acton", "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Replace", "[", 
        RowBox[{"ex1", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "a_"], ":>", 
            RowBox[{"MP\[Epsilon]", "[", 
             RowBox[{"a", ",", "0", ",", "SubEval"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["\[Epsilon]", "j_"], "[", "k_", "]"}], "/;", 
             RowBox[{"k", ">", "0"}]}], ":>", 
            RowBox[{"MP\[Epsilon]", "[", 
             RowBox[{"j", ",", "k", ",", "SubEval"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["b", "a_"], ":>", 
            RowBox[{"MPb", "[", 
             RowBox[{"a", ",", "0", ",", "SubEval"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["b", "j_"], "[", "k_", "]"}], "/;", 
             RowBox[{"k", ">", "0"}]}], ":>", 
            RowBox[{"MPb", "[", 
             RowBox[{"j", ",", "k", ",", "SubEval"}], "]"}]}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}], "//", "Together"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8684523102582693`*^9, 3.868452387786261*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"232bb2b5-ee8a-43d0-b51d-cfb457e27327"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plugInRepresentation", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"evaluateCommutators", "[", "expr", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "\[Equal]", "0"}], "\[RuleDelayed]", 
        RowBox[{"a", "\[Equal]", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"a_", "\[Equal]", "b_"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"a", "-", "b"}], "\[Equal]", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}]}]}], "}"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"prod", "[", "a___", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"prodEv", "[", "a", "]"}], "[", "symIV", "]"}]}], "}"}]}], "//",
    "Together"}]}]], "Input",
 CellChangeTimes->{{3.8684528726590233`*^9, 3.868452978741714*^9}, {
   3.868453097047433*^9, 3.868453101805764*^9}, {3.8684583330492992`*^9, 
   3.868458369681981*^9}, {3.868458519570951*^9, 3.86845854326367*^9}, {
   3.868461103666011*^9, 3.868461106793272*^9}, 3.870259596298367*^9, 
   3.8702597408327303`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"0084f238-d920-49a1-8a0b-e5b1856772ed"],

Cell["\<\
The code below plugs in the 3pt representations for the \
{\[Epsilon],b}-algebra into a few of the indecomposable relations imported \
above:\
\>", "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.8685221954024353`*^9}, {
  3.870259808315063*^9, 3.8702598117215643`*^9}, {3.870260134688148*^9, 
  3.870260138035969*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"c643bf24-e99f-4692-a989-a4ead5c8daee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"indecomposableRelations", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "plugInRepresentation"}]}], "Input",
 CellChangeTimes->{{3.870259800067358*^9, 3.870259800991444*^9}, {
  3.870260144061047*^9, 3.8702601443722773`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"f1a786d2-b588-4f14-89a4-747678156e99"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "2"], ",", 
     SubscriptBox["b", "4"]}], "]"}], "+", 
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "2"], ",", 
     SubscriptBox["\[Epsilon]", "4"]}], "]"}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.8702598218005238`*^9, 3.870260106304326*^9, 
  3.870260146128831*^9, 3.870262262900814*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"b75e8a66-4b47-465a-8cde-fe49c72779d0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8702598218005238`*^9, 3.870260106304326*^9, 
  3.870260146128831*^9, 3.870262263289109*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"8f9a4e24-e844-459d-ae51-39b76f0f6f7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"indecomposableRelations", "[", 
  RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "plugInRepresentation"}]}], "Input",
 CellChangeTimes->{{3.87026014869491*^9, 3.8702601500469027`*^9}, {
  3.870260261587545*^9, 3.870260261683757*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"6b455cc1-7923-46f3-bbe2-4ad126c85c34"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "2"], ",", 
     SubscriptBox["b", "6"]}], "]"}], "+", 
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "2"], ",", 
     SubscriptBox["\[Epsilon]", "6"]}], "]"}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.870260150317513*^9, 3.870260261924458*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"7c8d2dd8-de7b-41da-a513-3af5e558e9a9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.870260150317513*^9, 3.8702602626042843`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"bdf5e705-e181-4e88-baf5-4f1cbd44aca1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"indecomposableRelations", "[", 
  RowBox[{"[", "5", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "plugInRepresentation"}]}], "Input",
 CellChangeTimes->{{3.870260156632382*^9, 3.870260179243207*^9}, {
  3.8702602640054817`*^9, 3.8702602641455936`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"bfa5e0a0-95f3-4551-8e4f-9dcfe810d68e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "2"], ",", 
     SubscriptBox["b", "8"]}], "]"}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"\<\"\"\>", "[", 
     RowBox[{
      SubscriptBox["b", "3"], ",", 
      SubscriptBox["b", "7"]}], "]"}]}], "+", 
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "4"], ",", 
     SubscriptBox["b", "6"]}], "]"}], "+", 
   RowBox[{"\<\"\"\>", "[", 
    RowBox[{
     SubscriptBox["b", "4"], ",", 
     SubscriptBox["\[Epsilon]", "6"]}], "]"}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.870260158115552*^9, 3.870260179422612*^9}, 
   3.8702602643012037`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"1858dcb2-52b1-4251-be05-db01f137ed48"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.870260158115552*^9, 3.870260179422612*^9}, 
   3.870260264387245*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"67bdd7d4-1266-455c-a367-d93fb04198fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2-pt initial value ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Y", "^"], TraditionalForm]],ExpressionUUID->
  "c1780b65-2595-48f8-af52-3fb273369c6b"],
 "(i \[Infinity]) up to \[OpenCurlyDoubleQuote]order 10\[CloseCurlyQuote]\
\[CloseCurlyQuote], see section 5.1"
}], "Section",
 CellChangeTimes->{{3.867921594459875*^9, 3.8679216068011417`*^9}, {
  3.868442760537444*^9, 3.8684427621861143`*^9}, {3.868443489004848*^9, 
  3.8684434903165083`*^9}, {3.869720816339175*^9, 3.869720867596542*^9}, {
  3.870172425646491*^9, 
  3.870172495932176*^9}},ExpressionUUID->"50b778c8-0963-4f02-a45b-\
d0cae5cd414e"],

Cell[CellGroupData[{

Cell["The dataset", "Subsection",
 CellChangeTimes->{{3.868444182736998*^9, 3.868444195348016*^9}, {
  3.868444228964491*^9, 3.868444234330665*^9}, {3.869720924798971*^9, 
  3.869720926494355*^9}},ExpressionUUID->"7b412bc5-f884-41fd-b213-\
db4764e812a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hatY2ptinitial", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "*", "Pi"}], ")"}], "/", "s12"}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "15"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "189"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", "s02", "*", "s12", 
         "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "15"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "189"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"315", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "189"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"189", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s02", 
         "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         "eta"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         "eta"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", "Pi", "*", "s02", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "\n", "    ", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "5"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"14", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", "\n", "   ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "\n", 
         "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "\n", 
         "    ", "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "15"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "90"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s02", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "5"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         "10"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"17", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "*", "I"}], ")"}], "/", "36"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "eta", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "15"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"47", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s12", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s12", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"26", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", "3"}],
         " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"23", "*", "I"}], ")"}], "/", "6"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "4"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{"2", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "2"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"29", "*", "I"}], ")"}], "/", "6"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "*", "I"}], ")"}], "/", "2"}], ")"}], "*", "Pi", "*",
          "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"52", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "4"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{"5", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "6"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "5"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "6"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "5"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "5"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "*", 
           RowBox[{"eta", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"62", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "8"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "9", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "7"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "etabar"}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "s02", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "945"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", "*",
          "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "945"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"315", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "945"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"189", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s02", 
         "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         "eta"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{"4", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{"4", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", "s02", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", "\n", "    ", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "5", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "5", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"28", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "5"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "5"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "eta", "*", 
           RowBox[{"etabar", "^", "5"}], "*", 
           RowBox[{"Pi", "^", "6"}], "*", "s02", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "eta", "*", 
           RowBox[{"etabar", "^", "5"}], "*", 
           RowBox[{"Pi", "^", "6"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "\n", "    ", "s12", "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"14", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "\n", 
         "    ", "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "18"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s02", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "90"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", "9"}],
         " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "90"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "9"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s12", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s12", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{"I", "*", "eta", "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"52", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"28", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s02", 
         "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{"5", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{"17", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{"4", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "5"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "5"}], "*", "s02", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "5"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "5"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "*", 
           RowBox[{"eta", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "+", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "5"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "5"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "7"}], "*", "s02", "*", 
           RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "etabar"}]}]}], 
      "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "945"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"189", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", "*",
          "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "945"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "\n", "    ", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "945"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"315", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s02", 
         "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{"4", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{"4", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "Pi", "*", "s02", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s12", "*", "\n", "    ", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "9"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", "\n", "    ", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "\n", "    ", "s02", "*", 
         RowBox[{"BP", "[", "5", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "5"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", "eta", 
         "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "5", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"28", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "5"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "eta", "*", 
           RowBox[{"etabar", "^", "5"}], "*", 
           RowBox[{"Pi", "^", "6"}], "*", "s02", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "\n", "    ", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "eta", "*", 
           RowBox[{"etabar", "^", "5"}], "*", 
           RowBox[{"Pi", "^", "6"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "45"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"14", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "\n", 
         "    ", "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", "\n", "   ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "9"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s02", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", "9"}],
         " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "45"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "90"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "90"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "eta", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "18"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s12", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s12", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "-", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{"I", "*", "eta", "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "3"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"52", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"28", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{"4", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"32", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{"17", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{"5", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "5"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "5"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "5"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "5"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "*", 
           RowBox[{"eta", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "5"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{"4", "*", 
         RowBox[{"eta", "^", "5"}], "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "7"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "etabar"}]}], ",", 
       " ", "\n", "  ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "*", "Pi"}], ")"}], "/", "s02"}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "s02", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "189"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"189", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", "s02", "*", "s12", 
         "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "15"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "189"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "15"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "189"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"315", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"945", "*", "eta"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         "eta"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "\n", "    ", 
         "eta"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "45"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", "Pi", "*", "s02", "*", "s12", 
         "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", "I"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
           "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", "I"}], ")"}], "/", "9"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"9", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "15"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "I"}], ")"}], "/", "5"}], ")"}], "*", 
           RowBox[{"etabar", "^", "2"}], "*", 
           RowBox[{"Pi", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "5", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "eta"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "eta"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "45"}], ")"}], "*", 
         RowBox[{"etabar", "^", "4"}], "*", 
         RowBox[{"Pi", "^", "5"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "6", "]"}], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"14", "*", 
           RowBox[{"etabar", "^", "3"}], "*", 
           RowBox[{"Pi", "^", "4"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "6", "]"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"45", "*", "eta"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", "\n", 
         "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "+", " ", "\n", 
        "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
         "etabar"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "eta", "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "15"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s02", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{"I", "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "5"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"17", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "45"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"47", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "15"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "10"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "*", "I"}], ")"}], "/", "36"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "90"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "*", "I"}], ")"}], "/", "180"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"40", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "15"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s12", "^", "4"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"90", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "*", 
           RowBox[{"s12", "^", "5"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "3"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"eta", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "*", "I"}], ")"}], "/", "2"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"26", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "eta", "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "-", " ", 
        RowBox[{"2", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"29", "*", "I"}], ")"}], "/", "6"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "2"}], ")"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"23", "*", "I"}], ")"}], "/", "6"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s12", "^", "4"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"4", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "+", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "2"}], "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", "eta", "*", "Pi", "*", "s02", 
         "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"52", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "eta", 
         "*", "Pi", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "s02", "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "3"}], ")"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "3"}], "*", "s12", "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "4"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "2"}], "*", 
         RowBox[{"etabar", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "3"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{"5", "*", "eta", "*", "etabar", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "s02", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "eta", "*", "etabar", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "3"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", "s02", "*", 
         RowBox[{"s12", "^", "3"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", "Pi", 
         "*", 
         RowBox[{"s12", "^", "4"}], "*", 
         RowBox[{"BP", "[", "4", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s02", "*", 
           RowBox[{"s12", "^", "4"}], "*", 
           RowBox[{"BP", "[", "4", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "\n", "    ", 
         RowBox[{"(", 
          RowBox[{"6", "*", "eta", "*", "etabar"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "6"}], "*", "Pi", "*", "s02", "*", 
         RowBox[{"Zeta", "[", "3", "]"}], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "5"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}], "*", 
           RowBox[{"Zeta", "[", "5", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "6"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "5"}], "*", "s02", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s02", "^", "2"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "I"}], ")"}], "/", "3"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", "etabar"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "5"}], "*", "Pi", "*", "s12", "*", 
         RowBox[{"BP", "[", "1", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"10", "*", 
           RowBox[{"eta", "^", "4"}], "*", "s02", "*", "s12", "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "4"}], "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "1", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "\n", "    ", 
         "etabar"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", "s02", "*", "s12", "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s02", "^", "2"}], "*", "s12", "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"62", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "4"}], "*", "Pi", "*", 
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"BP", "[", "2", "]"}], "*", "\n", "    ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", "*", 
           RowBox[{"eta", "^", "3"}], "*", "s02", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"eta", "^", "3"}], "*", 
           RowBox[{"s12", "^", "3"}], "*", 
           RowBox[{"BP", "[", "2", "]"}], "*", 
           RowBox[{"Zeta", "[", "7", "]"}]}], ")"}], "/", "etabar"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", "I"}], ")"}], "*", 
         RowBox[{"eta", "^", "8"}], "*", "Pi", "*", 
         RowBox[{"Zeta", "[", "9", "]"}]}], " ", "-", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"eta", "^", "7"}], "*", "s02", "*", 
           RowBox[{"Zeta", "[", "9", "]"}]}], ")"}], "/", "etabar"}]}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.869720963000163*^9, 3.8697209763955717`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"14dc8af7-5f86-4e7f-af8d-e3fe7b2ee832"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples (see section 5.1.2 and appendix E)", "Subsection",
 CellChangeTimes->{{3.868444182736998*^9, 3.868444195348016*^9}, {
  3.868444228964491*^9, 3.868444234330665*^9}, {3.869720928022201*^9, 
  3.8697209290384398`*^9}, {3.869721066435507*^9, 3.869721086552759*^9}, {
  3.8702601975290623`*^9, 
  3.870260198251442*^9}},ExpressionUUID->"a50aa8fb-77f7-4b46-96df-\
616d2302f94a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"hatY2ptinitial", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"eta", "^", 
     RowBox[{"-", "1"}]}], " ", 
    RowBox[{"etabar", "^", 
     RowBox[{"-", "1"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.86972094073673*^9, 3.8697210481075983`*^9}, {
  3.870260200360173*^9, 3.870260200413315*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"2b22d993-6d0e-4d16-991e-69a815a6ce76"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "3"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["s02", "2"], " ", "s12", " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{"s02", " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["43", "360"], " ", 
   SuperscriptBox["s02", "5"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "90"], " ", 
   SuperscriptBox["s02", "4"], " ", "s12", " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "40"], " ", 
   SuperscriptBox["s02", "3"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "40"], " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "90"], " ", "s02", " ", 
   SuperscriptBox["s12", "4"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["43", "360"], " ", 
   SuperscriptBox["s12", "5"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["s02", "4"], " ", "s12", " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["s02", "3"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", "s02", " ", 
   SuperscriptBox["s12", "4"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "4"], " ", "s12", " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "3"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "s02", " ", 
   SuperscriptBox["s12", "4"], " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.869720994357646*^9, 3.869721048480711*^9}, 
   3.870262277681962*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"568440d7-9157-4be2-8d76-a16d74c7f9fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"etabar", " ", 
      RowBox[{
       RowBox[{"hatY2ptinitial", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], " ", "//", "Expand"}], ")"}], ",", 
   " ", 
   RowBox[{"etabar", "/", "eta"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8697213262573357`*^9, 3.869721334529394*^9}, 
   3.870260203933222*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"ae4e6e59-245d-4f66-97d9-4f4a7cd0120d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "3"], " ", 
   RowBox[{"BP", "[", "1", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", "s12", " ", 
   RowBox[{"BP", "[", "1", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "s02", " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "1", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", "s12", " ", 
   RowBox[{"BP", "[", "3", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{3.869721336377822*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"3f79fb37-bceb-44e5-8685-cc547458a27f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"eta", " ", "etabar", " ", 
      RowBox[{
       RowBox[{"hatY2ptinitial", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], " ", "//", "Expand"}], ")"}], ",", 
   " ", 
   RowBox[{"eta", " ", "etabar"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.869721097897685*^9, 3.86972115463769*^9}, {
   3.869721197988266*^9, 3.869721272387308*^9}, 3.870260205393384*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"1a35e57a-66fd-4f22-b368-dd3bf3ebfeb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "s12"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "s02", " ",
    "s12", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{
  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "s02", " ", "s12", " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "15"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "4"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "180"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "3"], " ", "s12", " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "36"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["47", "180"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "s02", 
   " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["43", "180"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s12", "4"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["23", "6"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "4"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "3"], " ", "s12", " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["29", "6"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "s02", " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "4"], " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["13", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "3"], " ", "s12", " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "s02", " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"BP", "[", "4", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8697211138905697`*^9, 3.869721155041664*^9}, {
   3.8697212053707533`*^9, 3.8697212371210814`*^9}, 3.869721272933197*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"46247dc5-96b6-4fb5-989c-0070823e0379"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"hatY2ptinitial", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", ",", 
   RowBox[{"eta", "/", "etabar"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.869721168114437*^9, 3.869721186258569*^9}, 
   3.870260207274815*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"24523d6b-6048-4b63-a5b4-6fa9e5b92c79"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "s12", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["s02", "3"], " ", "s12", " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "s02", " ", 
   SuperscriptBox["s12", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["s12", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s02", "4"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s02", "3"], " ", "s12", " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s02", "2"], " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{"s02", " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "3"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["s02", "2"], " ", "s12", " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", "s02", " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   SuperscriptBox["s12", "3"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s02", "3"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s02", "2"], " ", "s12", " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  RowBox[{"s02", " ", 
   SuperscriptBox["s12", "2"], " ", 
   RowBox[{"BP", "[", "2", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8697211752927513`*^9, 3.869721180343666*^9}, 
   3.869721294605802*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5d10f5be-57cd-48c1-bee8-6acc19c06f74"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
3-pt initial value without MZVs, see section 5.1 and equation (5.7)\
\>", "Section",
 CellChangeTimes->{{3.867921594459875*^9, 3.8679216068011417`*^9}, {
  3.868442760537444*^9, 3.8684427621861143`*^9}, {3.868443489004848*^9, 
  3.8684434903165083`*^9}, {3.869720873404891*^9, 3.8697208855252247`*^9}, {
  3.869722005418275*^9, 
  3.8697220212886477`*^9}},ExpressionUUID->"2daef181-974d-44e9-aec5-\
4237fe918a46"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<InitialValue3pt.txt\>\"", "]"}]], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"7ac2b703-7f43-4725-98d8-fbe25b70ee8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hatY3ptinitial", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.870260338994948*^9, 3.870260343489588*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"0c3c0aff-a068-4fcc-ba13-e077265070b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s12"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "s12"], "+", 
           FractionBox["1", "s23"]}], ")"}]}], "s123"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"s123", " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         "eta3"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s12"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta3", " ", 
        RowBox[{"(", 
         RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
        "eta3"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"s123", " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s13"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "s13"], "+", 
           FractionBox["1", "s23"]}], ")"}]}], "s123"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", 
        RowBox[{"(", 
         RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
        "eta3"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         "eta3"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s13"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", "bareta3", " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s12"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", 
        RowBox[{"(", 
         RowBox[{"eta2", "+", "eta3"}], ")"}]}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", "eta3"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s03"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s12"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"s03", " ", "s12"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", "eta3"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s03"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", "bareta3", " ", "eta3", " ", 
        RowBox[{"(", 
         RowBox[{"eta2", "+", "eta3"}], ")"}]}]]},
     {
      FractionBox["1", 
       RowBox[{"bareta2", " ", "bareta3", " ", "eta3", " ", 
        RowBox[{"(", 
         RowBox[{"eta2", "+", "eta3"}], ")"}]}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s13"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", "eta3"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", "eta3"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s02"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s13"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"s02", " ", "s13"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", "bareta3", " ", "eta2", " ", 
        RowBox[{"(", 
         RowBox[{"eta2", "+", "eta3"}], ")"}]}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", "bareta3", " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s02"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         "eta3"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s03"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta2", " ", 
        RowBox[{"(", 
         RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
        "eta3"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta2", " ", "eta2", " ", "s03"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "s03"], "+", 
           FractionBox["1", "s23"]}], ")"}]}], "s023"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta2", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"s023", " ", "s23"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}], 
      FractionBox["1", 
       RowBox[{"bareta3", " ", 
        RowBox[{"(", 
         RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
        "eta3"}]], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         "eta3"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s02"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta2", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        RowBox[{"s023", " ", "s23"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"bareta3", " ", 
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", "eta3", " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"bareta3", " ", "eta3", " ", "s02"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "s02"], "+", 
           FractionBox["1", "s23"]}], ")"}]}], "s023"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bareta2", "+", "bareta3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"eta2", "+", "eta3"}], ")"}], " ", "s23"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.870260289030067*^9, {3.8702603393521633`*^9, 3.870260343944718*^9}, 
   3.870262289365224*^9},
 CellLabel->
  "Out[91]//MatrixForm=",ExpressionUUID->"daa513f7-2543-43a3-8c96-\
d2d3f348b2ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Importing ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Alpha]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1743bfec-1903-42d6-a6f5-cde9b08f44f0"],
 "[...] solutions from dataset"
}], "Section",
 CellChangeTimes->{{3.870263137396223*^9, 
  3.870263185507475*^9}},ExpressionUUID->"a244488f-3b0a-4e7f-b29d-\
e1a15d0a36d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]BarDataset", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"Import", "[", "\"\<\[Alpha]BarDataset.m\>\"", "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.870263255908904*^9, 3.870263314662315*^9}, {
   3.870263347740847*^9, 3.87026335315304*^9}, 3.870264049722127*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"882f2bab-96b4-4778-9341-817eac5eb427"],

Cell[TextData[{
 "We show some examples of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["\[Alpha]", "_"], " ", "at", " ", "fixed", " ", 
     "lattice"}], "-", " ", 
    RowBox[{"and", " ", "transcendental", " ", "weight"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f164123f-19e4-40d9-86f5-9e2434c5ab88"],
 ", note that \[OpenCurlyDoubleQuote]e\[CloseCurlyDoubleQuote] denotes the \
empty slot notation introduced above eq. (1.8) "
}], "Text",
 CellChangeTimes->{{3.8685221186614237`*^9, 3.8685221954024353`*^9}, {
  3.870259808315063*^9, 3.8702598117215643`*^9}, {3.870260134688148*^9, 
  3.870260138035969*^9}, {3.870263394300849*^9, 3.870263443819892*^9}, {
  3.87026406914747*^9, 3.8702641166160088`*^9}, {3.87026420765639*^9, 
  3.870264207812447*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"3a4575e6-6d58-4d4c-b83f-309f15ccecae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]BarDataset", "[", 
  RowBox[{"{", 
   RowBox[{"5", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.870263322126708*^9, 3.870263372443825*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"497883e3-1b9a-4e7b-9a57-eeb61191d7d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Alpha]Bar", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", "z"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8702633564582376`*^9, 3.870263373000107*^9}, 
   3.870263635105145*^9, 3.870264057354763*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"93c40e12-1725-4be4-881a-3f85a01baebb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]BarDataset", "[", 
  RowBox[{"{", 
   RowBox[{"6", ",", "4"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.870263452225409*^9, 3.87026345473916*^9}, 
   3.870263638766164*^9, 3.870264123106485*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"554f2528-85f9-4f7d-89c6-74ea17c3a491"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"\[Alpha]Bar", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    RowBox[{"E0rndBar", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "z"}], "}"}], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8702634550071287`*^9, {3.870263635870709*^9, 3.8702636392042313`*^9}, 
   3.870264058080592*^9, 3.870264126156678*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"053a9095-63e4-4591-9ada-f286d38f19e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]BarDataset", "[", 
  RowBox[{"{", 
   RowBox[{"8", ",", "6"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8702634708519363`*^9, 3.8702634722955112`*^9}, {
   3.870263641961129*^9, 3.8702636444689207`*^9}, 3.87026412461587*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"2d4ca5c7-ed52-433f-a1e7-5dd6382ffc0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"E0rndBar", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "z"}], "}"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "9"]}], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "z"}], "}"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.870263472455412*^9, 3.870263644798853*^9, 
  3.870264060180389*^9, 3.87026412669088*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"d13ed299-079d-47c5-b2c5-4f48b53a8604"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]BarDataset", "[", 
  RowBox[{"{", 
   RowBox[{"10", ",", "7"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.870264129028408*^9, 3.870264131591311*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a7b8d5f8-d090-4dc9-a611-e2de76f260e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]Bar", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "5"]}], " ", 
     RowBox[{"E0rndBar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["7", "5"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "5"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "5"]}], " ", 
     RowBox[{"E0rndBar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["14", "5"]}], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["14", "5"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "5"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]Bar", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "e"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6", ",", "e"}], "}"}]}], "]"}], "\[Equal]", 
    RowBox[{"4", " ", 
     RowBox[{"E0rndBar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{"4", " ", 
     RowBox[{"E0rndBar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "5"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "10"]}], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "10"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "4"]}], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["15", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["35", "8"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["35", "8"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["75", "8"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"BP", "[", "1", "]"}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "18"]}], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "18"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["23", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["25", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}]}], "]"}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "540"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"BP", "[", "4", "]"}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"BP", "[", "2", "]"}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"BP", "[", "2", "]"}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "z"}], "}"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["154", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["154", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["19", "3"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["110", "3"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "9"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["4", "3"]}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["119", "12"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["119", "12"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "2"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["85", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "e"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"BP", "[", "1", "]"}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "12"]}], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "12"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", "z"}], "}"}]}], "]"}], "-", 
     RowBox[{
      FractionBox["5", "4"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "e"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "e"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "6", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"\[Alpha]Bar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "z"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"\[Alpha]Bar", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "z"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "z"}], "}"}]}], "]"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "z"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"BP", "[", "1", "]"}], " ", 
      RowBox[{"E0rndBar", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "z"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.870264131848775*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"c1a0d9c4-6b6a-453a-9bc9-84dd593756b4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 570},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 451, 9, 145, "Chapter",ExpressionUUID->"de6dfddd-6e9b-4b65-80b3-03b4facbb362"],
Cell[1034, 33, 222, 5, 37, "Input",ExpressionUUID->"b3183d27-ea0e-4832-abab-5f07bb90d86b"],
Cell[1259, 40, 299, 7, 37, "Input",ExpressionUUID->"a90ea58c-a8cf-4fec-afad-bca8aed4346b"],
Cell[CellGroupData[{
Cell[1583, 51, 175, 3, 67, "Subsection",ExpressionUUID->"0fd559ad-b694-4ded-8592-633412cdb074"],
Cell[1761, 56, 1742, 47, 142, "Input",ExpressionUUID->"5e46dd31-4ab8-47c9-8126-18b5e1183b87"],
Cell[3506, 105, 2454, 71, 220, "Input",ExpressionUUID->"41d1869d-8eaf-440a-a203-25050e6b789a"],
Cell[5963, 178, 1492, 40, 116, "Input",ExpressionUUID->"ad5e5142-24c4-4f1a-810d-ee0b022d5571"],
Cell[7458, 220, 308, 6, 37, "Input",ExpressionUUID->"cca91649-15fd-4408-bae4-c64dc3f417b1"],
Cell[7769, 228, 255, 5, 37, "Input",ExpressionUUID->"714332af-54ba-4410-b7d0-5dff03d3a8bd"]
}, Closed]],
Cell[CellGroupData[{
Cell[8061, 238, 293, 4, 65, "Section",ExpressionUUID->"06c3d82d-2db2-4bed-974c-2932d1058d7d"],
Cell[8357, 244, 610, 12, 64, "Input",ExpressionUUID->"bcdd23f4-0929-4f25-8d9d-84826f2fb5f5"],
Cell[8970, 258, 1542, 42, 69, "Input",ExpressionUUID->"822e3da6-f6af-4bd2-bd9a-fd9601d6f696"],
Cell[10515, 302, 2757, 72, 168, "Input",ExpressionUUID->"088a8700-1bfb-4969-bf2a-adea1ebc060d"],
Cell[CellGroupData[{
Cell[13297, 378, 213, 4, 67, "Subsection",ExpressionUUID->"ac8ff736-2437-4e3b-8a1e-a4750dc533f4"],
Cell[13513, 384, 376, 8, 64, "Text",ExpressionUUID->"8ec25afb-d866-40ee-ab49-17a0cf613d87"],
Cell[CellGroupData[{
Cell[13914, 396, 310, 6, 37, "Input",ExpressionUUID->"d5a274c3-c323-4df3-b41c-208e1d72bc4e"],
Cell[14227, 404, 1911, 57, 77, "Output",ExpressionUUID->"1a22a814-ac82-4963-aee1-19eae5aca1d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16175, 466, 309, 6, 37, "Input",ExpressionUUID->"f688f988-6ce6-4923-a4a3-6b72e54f26bf"],
Cell[16487, 474, 4534, 131, 77, "Output",ExpressionUUID->"64de5de4-061f-4f36-9d03-26a14ad1f9a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21058, 610, 310, 6, 37, "Input",ExpressionUUID->"5b748022-25bb-4423-81f0-7e34b78a3f70"],
Cell[21371, 618, 3476, 102, 56, "Output",ExpressionUUID->"1507e1de-019e-49aa-a90a-fc57f7c1045b"]
}, Open  ]],
Cell[24862, 723, 508, 9, 64, "Text",ExpressionUUID->"1e5a2f6e-74d5-42dc-8e8b-cf46aff3bce8"],
Cell[CellGroupData[{
Cell[25395, 736, 318, 6, 37, "Input",ExpressionUUID->"b3b0fe0f-31fc-41de-b778-df85715bae10"],
Cell[25716, 744, 22788, 668, 269, "Output",ExpressionUUID->"e6174803-89e2-4f5b-b4e5-52428ceb4e42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48553, 1418, 221, 4, 67, "Subsection",ExpressionUUID->"deb7d3b6-5f71-4d59-a1dd-e671e0bcf10f"],
Cell[48777, 1424, 155, 3, 37, "Input",ExpressionUUID->"c078b728-9399-4848-8dc6-7079e875c367"],
Cell[48935, 1429, 265, 6, 64, "Text",ExpressionUUID->"f0b6561a-ecf3-4344-b501-8641b8c559c6"],
Cell[CellGroupData[{
Cell[49225, 1439, 977, 26, 64, "Input",ExpressionUUID->"66b7f507-47f2-4d1d-a3ed-1ab1179636d2"],
Cell[50205, 1467, 1095, 27, 163, "Output",ExpressionUUID->"11014abd-5a6f-4a2b-91a7-5d5a8bba9ac5"]
}, Open  ]],
Cell[51315, 1497, 254, 5, 64, "Text",ExpressionUUID->"d4ef79c3-0c5a-47a6-8034-2a800c52e772"],
Cell[CellGroupData[{
Cell[51594, 1506, 961, 26, 64, "Input",ExpressionUUID->"8b4ee56e-e87f-490e-9505-8b4c1b8ad78c"],
Cell[52558, 1534, 1418, 32, 207, "Output",ExpressionUUID->"f2a9289d-fa9e-47e3-b162-8dfdc0ce880e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54037, 1573, 1278, 39, 89, "Section",ExpressionUUID->"62aec230-8ad9-42d0-98f9-8c6d3fe79dd4"],
Cell[55318, 1614, 377, 5, 37, "Input",ExpressionUUID->"a286aa86-01f4-4036-99d8-89c8b6845cea"],
Cell[CellGroupData[{
Cell[55720, 1623, 205, 3, 67, "Subsection",ExpressionUUID->"8b41a84e-fb1d-49ce-9382-7d306dd52044"],
Cell[CellGroupData[{
Cell[55950, 1630, 613, 13, 37, "Input",ExpressionUUID->"b6aa09c7-9c84-4569-a7c6-ac73a918a38a"],
Cell[56566, 1645, 3878, 90, 251, "Output",ExpressionUUID->"7a371694-b2b2-4141-ae2d-6a958bcb928c"]
}, Open  ]],
Cell[60459, 1738, 494, 12, 64, "Text",ExpressionUUID->"24afa25a-955b-4541-b486-6114356e108c"],
Cell[CellGroupData[{
Cell[60978, 1754, 1457, 31, 37, "Input",ExpressionUUID->"8bf07485-55ad-4349-b98f-ed65beca41e0"],
Cell[62438, 1787, 5112, 141, 243, "Output",ExpressionUUID->"1a7daf51-349e-4bc0-944b-0056a9b8956f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67587, 1933, 788, 22, 37, "Input",ExpressionUUID->"b1d38831-2264-4e79-a291-8afe21eb6124"],
Cell[68378, 1957, 4350, 131, 243, "Output",ExpressionUUID->"20a73534-4ef3-4e2d-b790-b66056983efd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72765, 2093, 421, 10, 37, "Input",ExpressionUUID->"00dbf11f-8664-462d-9f73-bff5983baf98"],
Cell[73189, 2105, 4324, 130, 243, "Output",ExpressionUUID->"75eb96c2-181e-4234-bd31-47c266b9693a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77550, 2240, 420, 10, 37, "Input",ExpressionUUID->"d86b1955-eedb-47bf-9f1e-de1b468b4349"],
Cell[77973, 2252, 4298, 130, 243, "Output",ExpressionUUID->"8a28fb55-9c25-4550-b7c0-b997ba86e1bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82308, 2387, 738, 21, 37, "Input",ExpressionUUID->"2f749e53-c4dc-4bd4-a52a-737a5418c1ab"],
Cell[83049, 2410, 4350, 131, 243, "Output",ExpressionUUID->"8864418b-3053-4437-bd9b-315739674d1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87436, 2546, 738, 21, 37, "Input",ExpressionUUID->"6990cad5-7ae3-4c31-ae30-a3d8baf8a780"],
Cell[88177, 2569, 4302, 130, 243, "Output",ExpressionUUID->"553f4fe0-1e3c-4976-89b1-bad99779beee"]
}, Open  ]],
Cell[92494, 2702, 675, 16, 64, "Text",ExpressionUUID->"1eb1bbe7-59e7-45cb-815a-87958af62c4d"],
Cell[CellGroupData[{
Cell[93194, 2722, 451, 10, 37, "Input",ExpressionUUID->"9189cb29-c692-4ad0-81bf-1964c81ff873"],
Cell[93648, 2734, 6169, 152, 169, "Output",ExpressionUUID->"8701f3bf-b88e-4d44-b786-e82640086003"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99854, 2891, 414, 9, 37, "Input",ExpressionUUID->"acd14f82-a106-4ee8-94a5-42e1e232dfe7"],
Cell[100271, 2902, 6468, 155, 193, "Output",ExpressionUUID->"12453abb-a64b-4b04-be52-5d2e9c0ebafa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106776, 3062, 381, 9, 37, "Input",ExpressionUUID->"4ea3ad23-9e28-4e11-b95c-6679e093a359"],
Cell[107160, 3073, 7937, 185, 187, "Output",ExpressionUUID->"351c8567-5f46-4e06-b129-b5503fc1a377"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115146, 3264, 316, 6, 67, "Subsection",ExpressionUUID->"ad155fe1-2f6c-4a01-8727-873cd9be0ce7"],
Cell[115465, 3272, 3063, 82, 301, "Input",ExpressionUUID->"232bb2b5-ee8a-43d0-b51d-cfb457e27327"],
Cell[118531, 3356, 1408, 35, 90, "Input",ExpressionUUID->"0084f238-d920-49a1-8a0b-e5b1856772ed"],
Cell[119942, 3393, 423, 9, 64, "Text",ExpressionUUID->"c643bf24-e99f-4692-a989-a4ead5c8daee"],
Cell[CellGroupData[{
Cell[120390, 3406, 367, 6, 64, "Input",ExpressionUUID->"f1a786d2-b588-4f14-89a4-747678156e99"],
Cell[120760, 3414, 503, 13, 42, "Output",ExpressionUUID->"b75e8a66-4b47-465a-8cde-fe49c72779d0"],
Cell[121266, 3429, 223, 3, 42, "Output",ExpressionUUID->"8f9a4e24-e844-459d-ae51-39b76f0f6f7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121526, 3437, 366, 6, 64, "Input",ExpressionUUID->"6b455cc1-7923-46f3-bbe2-4ad126c85c34"],
Cell[121895, 3445, 454, 12, 42, "Output",ExpressionUUID->"7c8d2dd8-de7b-41da-a513-3af5e558e9a9"],
Cell[122352, 3459, 176, 2, 42, "Output",ExpressionUUID->"bdf5e705-e181-4e88-baf5-4f1cbd44aca1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122565, 3466, 373, 7, 64, "Input",ExpressionUUID->"bfa5e0a0-95f3-4551-8e4f-9dcfe810d68e"],
Cell[122941, 3475, 758, 23, 42, "Output",ExpressionUUID->"1858dcb2-52b1-4251-be05-db01f137ed48"],
Cell[123702, 3500, 206, 4, 42, "Output",ExpressionUUID->"67bdd7d4-1266-455c-a367-d93fb04198fc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123969, 3511, 623, 14, 85, "Section",ExpressionUUID->"50b778c8-0963-4f02-a45b-d0cae5cd414e"],
Cell[CellGroupData[{
Cell[124617, 3529, 254, 4, 67, "Subsection",ExpressionUUID->"7b412bc5-f884-41fd-b213-db4764e812a0"],
Cell[124874, 3535, 259695, 6456, 14416, "Input",ExpressionUUID->"14dc8af7-5f86-4e7f-af8d-e3fe7b2ee832"]
}, Closed]],
Cell[CellGroupData[{
Cell[384606, 9996, 388, 6, 46, "Subsection",ExpressionUUID->"a50aa8fb-77f7-4b46-96df-616d2302f94a"],
Cell[CellGroupData[{
Cell[385019, 10006, 528, 14, 37, "Input",ExpressionUUID->"2b22d993-6d0e-4d16-991e-69a815a6ce76"],
Cell[385550, 10022, 3107, 90, 194, "Output",ExpressionUUID->"568440d7-9157-4be2-8d76-a16d74c7f9fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388694, 10117, 526, 14, 37, "Input",ExpressionUUID->"ae4e6e59-245d-4f66-97d9-4f4a7cd0120d"],
Cell[389223, 10133, 987, 23, 60, "Output",ExpressionUUID->"3f79fb37-bceb-44e5-8685-cc547458a27f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390247, 10161, 581, 14, 37, "Input",ExpressionUUID->"1a35e57a-66fd-4f22-b368-dd3bf3ebfeb0"],
Cell[390831, 10177, 3775, 91, 195, "Output",ExpressionUUID->"46247dc5-96b6-4fb5-989c-0070823e0379"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394643, 10273, 423, 10, 37, "Input",ExpressionUUID->"24523d6b-6048-4b63-a5b4-6fa9e5b92c79"],
Cell[395069, 10285, 2793, 82, 195, "Output",ExpressionUUID->"5d10f5be-57cd-48c1-bee8-6acc19c06f74"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[397923, 10374, 423, 8, 84, "Section",ExpressionUUID->"2daef181-974d-44e9-aec5-4237fe918a46"],
Cell[398349, 10384, 161, 2, 37, "Input",ExpressionUUID->"7ac2b703-7f43-4725-98d8-fbe25b70ee8c"],
Cell[CellGroupData[{
Cell[398535, 10390, 217, 3, 37, "Input",ExpressionUUID->"0c3c0aff-a068-4fcc-ba13-e077265070b8"],
Cell[398755, 10395, 16221, 439, 293, "Output",ExpressionUUID->"daa513f7-2543-43a3-8c96-d2d3f348b2ed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[415025, 10840, 375, 11, 85, "Section",ExpressionUUID->"a244488f-3b0a-4e7f-b29d-e1a15d0a36d6"],
Cell[415403, 10853, 408, 9, 37, "Input",ExpressionUUID->"882f2bab-96b4-4778-9341-817eac5eb427"],
Cell[415814, 10864, 905, 20, 93, "Text",ExpressionUUID->"3a4575e6-6d58-4d4c-b83f-309f15ccecae"],
Cell[CellGroupData[{
Cell[416744, 10888, 267, 6, 37, "Input",ExpressionUUID->"497883e3-1b9a-4e7b-9a57-eeb61191d7d6"],
Cell[417014, 10896, 472, 13, 42, "Output",ExpressionUUID->"93c40e12-1725-4be4-881a-3f85a01baebb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417523, 10914, 314, 7, 37, "Input",ExpressionUUID->"554f2528-85f9-4f7d-89c6-74ea17c3a491"],
Cell[417840, 10923, 928, 27, 60, "Output",ExpressionUUID->"053a9095-63e4-4591-9ada-f286d38f19e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418805, 10955, 344, 7, 37, "Input",ExpressionUUID->"2d4ca5c7-ed52-433f-a1e7-5dd6382ffc0e"],
Cell[419152, 10964, 2636, 80, 149, "Output",ExpressionUUID->"d13ed299-079d-47c5-b2c5-4f48b53a8604"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421825, 11049, 268, 6, 37, "Input",ExpressionUUID->"a7b8d5f8-d090-4dc9-a611-e2de76f260e0"],
Cell[422096, 11057, 33040, 993, 1814, "Output",ExpressionUUID->"c1a0d9c4-6b6a-453a-9bc9-84dd593756b4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


